Towards Practical Non-Adversarial Distribution Matching

Distribution matching can be used to learn invariant representations with applications in fairness and robustness. Most prior works resort to adversarial matching methods but the resulting minimax problems are unstable and challenging to optimize. Non-adversarial likelihood-based approaches either require model invertibility, impose constraints on the latent prior, or lack a generic framework for distribution matching. To overcome these limitations, we propose a non-adversarial VAE-based matching method that can be applied to any model pipeline. We develop a set of alignment upper bounds for distribution matching (including a noisy bound) that have VAE-like objectives but with a different perspective. We carefully compare our method to prior VAE-based matching approaches both theoretically and empirically. Finally, we demonstrate that our novel matching losses can replace adversarial losses in standard invariant representation learning pipelines without modifying the original architectures -- thereby significantly broadening the applicability of non-adversarial matching methods.

==> figures/1D-NSj.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "from torch.distributions.normal import Normal\n",
    "from torch.distributions.gamma import Gamma\n",
    "from matplotlib import pyplot as plt\n",
    "import torch.distributions as D\n",
    "from torch.distributions.mixture_same_family import MixtureSameFamily\n",
    "from sklearn.neighbors import KernelDensity\n",
    "from torch.distributions import constraints\n",
    "from torch.distributions.transforms import PowerTransform\n",
    "\n",
    "import random\n",
    "\n",
    "plt.style.use('ggplot')\n",
    "plt.rcParams['figure.figsize'] = (12, 8)\n",
    "plt.rcParams['text.usetex'] = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Removed to avoid need for pyro\n",
    "#class InverseGamma(TransformedDistribution):\n",
    "\n",
    "#    arg_constraints = {\n",
    "#        \"concentration\": constraints.positive,\n",
    "#        \"rate\": constraints.positive,\n",
    "#    }\n",
    "#    support = constraints.positive\n",
    "#    has_rsample = True\n",
    "\n",
    "#    def __init__(self, concentration, rate, validate_args=None):\n",
    "#        base_dist = Gamma(concentration, rate)\n",
    "#        super().__init__(\n",
    "#            base_dist,\n",
    "#            PowerTransform(-base_dist.rate.new_ones(())),\n",
    "#            validate_args=validate_args,\n",
    "#        )\n",
    "\n",
    "#    def expand(self, batch_shape, _instance=None):\n",
    "#        new = self._get_checked_instance(InverseGamma, _instance)\n",
    "#        return super().expand(batch_shape, _instance=new)\n",
    "\n",
    "\n",
    "#    @property\n",
    "#    def concentration(self):\n",
    "#        return self.base_dist.concentration\n",
    "\n",
    "#    @property\n",
    "#    def rate(self):\n",
    "#        return self.base_dist.rate"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "class NoisyDistApproxKD(nn.Module):\n",
    "\n",
    "    def __init__(self, dist, sigma_list, n_simulate=100000):\n",
    "        super(NoisyDistApproxKD, self).__init__()\n",
    "\n",
    "        self.dist = dist\n",
    "        self.sigma_list = sigma_list\n",
    "\n",
    "        bandwidth = [1.06*max(1.0,sigma)*n_simulate**(-1/5) for sigma in self.sigma_list]\n",
    "\n",
    "        self.kde_list = [KernelDensity(kernel='gaussian', bandwidth=bandwidth[idx]) for idx in range(len(self.sigma_list))]\n",
    "        self.n_simulate = n_simulate\n",
    "        self._get_table()\n",
    "\n",
    "\n",
    "    def _get_table(self):\n",
    "\n",
    "        noisy_sample_list = self.sample_array(self.n_simulate)\n",
    "        noisy_sample_list = noisy_sample_list.numpy()\n",
    "        [self.kde_list[idx].fit(noisy_sample_list[:,idx,None]) for idx in range(len(self.sigma_list))]\n",
    "\n",
    "\n",
    "    def sample_array_(self, n_sample):\n",
    "\n",
    "        # val = [self.dist.sample((n_sample,)) for _ in range(len(self.sigma_list))]\n",
    "        # return torch.hstack(val)\n",
    "\n",
    "        # p = Normal(torch.zeros(1), torch.sqrt(torch.ones(1)+self.sigma_list[0]**2))\n",
    "        # val = [p.sample((n_sample,)) for _ in range(len(self.sigma_list))]\n",
    "        # return torch.hstack(val)\n",
    "\n",
    "        samples_t = []\n",
    "        for idx in range(3):\n",
    "            p = Normal(self.dist.loc, torch.sqrt(self.dist.scale+self.sigma_list[idx]**2))\n",
    "            samples_t.append(p.sample((n_sample,)))\n",
    "            # print(p.log_prob(noisy_sample_list[:,idx]).size())\n",
    "        return torch.hstack(samples_t)\n",
    "\n",
    "\n",
    "    def log_prob_array_(self, sample):\n",
    "\n",
    "        # val = [self.dist.log_prob(sample[:,i]) for i in range(len(self.sigma_list))]\n",
    "        # return torch.vstack(val).T\n",
    "\n",
    "        # p = Normal(torch.zeros(1), torch.sqrt(torch.ones(1)+self.sigma_list[0]**2))\n",
    "        # val = [p.log_prob(sample[:,i]) for i in range(len(self.sigma_list))]\n",
    "        # return torch.vstack(val).T\n",
    "\n",
    "        val_t = []\n",
    "        for idx in range(3):\n",
    "            p = Normal(self.dist.loc, torch.sqrt(self.dist.scale+self.sigma_list[idx]**2))\n",
    "            val_t.append(p.log_prob(sample[:,idx]))\n",
    "            # print(p.log_prob(noisy_sample_list[:,idx]).size())\n",
    "        return torch.vstack(val_t).T\n",
    "\n",
    "\n",
    "    def sample_array(self, n_sample):\n",
    "\n",
    "        original_sample = self.dist.sample((n_sample,))\n",
    "        noisy_sample_list = [original_sample+torch.randn(original_sample.size())*self.sigma_list[i] for i in range(len(self.sigma_list))]\n",
    "        [noisy_sample_list[idx].squeeze_() for idx in range(len(noisy_sample_list))]\n",
    "        # print(noisy_sample_list[0].size())\n",
    "        # print(torch.vstack(noisy_sample_list).T.size())\n",
    "        return torch.vstack(noisy_sample_list).T\n",
    "\n",
    "\n",
    "    def log_prob_array(self, noisy_sample_list):\n",
    "\n",
    "        val = [torch.tensor(self.kde_list[idx].score_samples(noisy_sample_list[:,idx,None])) for idx in range(len(self.sigma_list))]\n",
    "        val = torch.vstack(val).T\n",
    "\n",
    "        return val\n",
    "\n",
    "\n",
    "def njsd_array_KD(p_dist, q_dist, n_sample, sigma_list, n_simulate):\n",
    "\n",
    "    p_dist_n = NoisyDistApproxKD(p_dist, sigma_list, n_simulate)\n",
    "    q_dist_n = NoisyDistApproxKD(q_dist, sigma_list, n_simulate)\n",
    "\n",
    "    p_sample_n = p_dist_n.sample_array(n_sample)\n",
    "    q_sample_n = q_dist_n.sample_array(n_sample)\n",
    "\n",
    "    log_p_p = p_dist_n.log_prob_array(p_sample_n)\n",
    "    log_q_p = q_dist_n.log_prob_array(p_sample_n)\n",
    "    # log_q_p_ = q_dist_n.log_prob_array_(p_sample_n)\n",
    "    # foo(p_sample_n, log_q_p, log_q_p_)\n",
    "    log_pq_p = torch.logsumexp(torch.stack([log_p_p,log_q_p], dim=2), 2)\n",
    "\n",
    "    log_p_q = p_dist_n.log_prob_array(q_sample_n)\n",
    "    log_q_q = q_dist_n.log_prob_array(q_sample_n)\n",
    "    log_pq_q = torch.logsumexp(torch.stack([log_p_q,log_q_q], dim=2), 2)\n",
    "\n",
    "    return 0.5*(log_p_p.mean(0)-log_pq_p.mean(0)+log_q_q.mean(0)-log_pq_q.mean(0)+2*torch.log(torch.tensor(2)))\n",
    "\n",
    "\n",
    "def gmm(weight, loc, scale):\n",
    "    mix = D.Categorical(weight)\n",
    "    comp = D.Normal(loc, scale)\n",
    "    return MixtureSameFamily(mix, comp)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Two Gaussian Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kwargs_x0 = {\n",
    "    \"weight\": torch.ones(2,),\n",
    "    \"loc\": torch.tensor([-3.,3.]),\n",
    "    \"scale\": torch.ones(2,),\n",
    "}\n",
    "\n",
    "kwargs_x1 = {\n",
    "    \"weight\": torch.ones(2,),\n",
    "    \"loc\": torch.tensor([-3.,3.])-3,\n",
    "    \"scale\": torch.ones(2,),\n",
    "}\n",
    "\n",
    "kwargs_x2 = {\n",
    "    \"weight\": torch.ones(2,),\n",
    "    \"loc\": torch.tensor([-3.,3.])+6.2,\n",
    "    \"scale\": torch.ones(2,),\n",
    "}\n",
    "\n",
    "plt.figure(figsize=torch.tensor([4,3])*1, dpi=200)\n",
    "x_sample = torch.linspace(-12, 12, 200)\n",
    "plt.plot(x_sample, gmm(**kwargs_x0).log_prob(x_sample).exp(), 'k', label=\"Original\")\n",
    "plt.plot(x_sample, gmm(**kwargs_x1).log_prob(x_sample).exp(), 'r:', label=\"Offset -3\")\n",
    "plt.plot(x_sample, gmm(**kwargs_x2).log_prob(x_sample).exp(), 'b--', label=\"Offset +6.2\")\n",
    "plt.legend(loc='lower right')\n",
    "plt.ylabel('Density')\n",
    "plt.xlabel('Gaussian Mixture Model')\n",
    "#plt.title(\"Two MoGs with small and big overlapping\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAvMAAAJBCAYAAADLBzqpAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAB7CAAAewgFu0HU+AAC5cUlEQVR4nOzdf3xT9b0/8FdO0p9pm0Jp0lLoL0AFaf2xqcC1qLNueEFgP+78AXPzbsKGOqe7G5vM3buLVdCN3Q1Xpc7rfrT+uPO7KwjTDdydoAKPOX+0qCjQkvIrSVvatE1/JTnn+0dI6DlJf6RNck6S1/Px4PHgnCTnvJv0x/t8zvvz/ugkSZJARERERERxR1A7ACIiIiIimhgm80REREREcYrJPBERERFRnGIyT0REREQUp5jMExERERHFKSbzRERERERxisk8EREREVGcYjJPRERERBSnmMwTEREREcUpJvNERERERHGKyTwRERERUZxiMk9EREREFKeYzBMRERERxSkm80REREREcYrJPBERERFRnGIyT0REREQUp5jMExERERHFKSbzRERERERxisk8EREREVGcMqgdAEWWJEkQRVHtMDRPr9cDALxer8qRUKTwM008/EwTEz/XxMPPdPwEQYBOp4voMZnMJxhRFGG329UOQ9MEQUBBQQEAoK2tjRc/CYCfaeLhZ5qY+LkmHn6m4bFYLIGLn0hhmQ0RERERUZxiMk9EREREFKeYzBMRERERxSkm80REREREcYrJPBERERFRnGIyT0REREQUp5K+NeWBAwewe/duGI1GuFwuGI1GrFy5EuXl5RE/1/r167F27dqoHJuIiIiIkk9SJ/P19fU4ePAgNm3aBKPRCABobm7Gxo0bsXbtWixYsCBi59q+fTtaWlrQ29sbsWMSERERUXJL2jKbxsZG7NixA/fdd18gkQeA8vJyrFy5Elu2bIHL5YrIuVwuFxoaGiJyLCIiIiIiv6RN5p966ikYjcaQJS/V1dUAgG3btkXkXNu2bYPFYonIsYiIiIiI/JIymbfb7bDb7Vi4cGHIx41GIywWCw4cODDpczU2NmLWrFkwm82TPhYRERER0XBJmcw3NTUBADIzM0d8jj/5bmxsnNS5tm/fjhUrVkzqGEREREREoSRlMj+eBN1fR9/S0jLh89TX12PVqlUTfj0RERER0WiSMpm32+0AgOzs7BGfk5WVJXvuRM7R19fHNpREREREFDVJmcz39fUBgKyLTaTV1dVxVJ6IiIiIoiop+8yH0+t9In3h9+zZgxtuuCFiFwsdHR1jPic3Nxd6vR4AIAhJeY02bsPfH75XiYGfaeLhZ5qY1PhcBweBnh4d8vIk6HQxOWVS4c+q+pIymQ9HuL3mXS4XGhsbcf/990cshm9961tjPueJJ55AXl4e9Ho9CgoKInbuRMcuQ4mHn2n8c7vd+Mtf/oJPPvkksO+SSy7BddddBx2zsYQRi5/VnTuBO+8EbDZg+XLg+eeBjIyonzZp8fevOpIymc/Kyhp3kh7u6HpDQwPLa4iIJuHrX/86fv/73wft//GPf4yf/OQnKkRE8WjrVuA73wFE0be9YwewZg3wu9+BI/SUUJIymR+tJaWSfyLseDQ2NiIzMzPiC0Q98cQTYz4nNzcXAOD1etHW1hbR8ycaQRACowcOhwOi/zc9xS1+ponj73//e8hEHgAefvhh3HTTTZgxY0aMo6JIidXPaleXDg89NA2iqJftr68HZs/uxtq1fVE5bzLi79/w5OfnB8qiIyUpk3m/0Ubn/bXy4ST+27dvx4MPPjjpuJTy8vLCej5/kMZPFEW+XwkmHj5TwwcfQG+3Y/Daa4EQNaY6pxM6rxfi1KmxD05lv/zlL0d8zOPx4IknnsDGjRtjGBFFSzR/VnNygN/85iz++Z/zgx7buDEbF100hKqqoaicO5nFw+/fRJSUyfysWbPQ0tKCnp6eEZ/jT/Rnz549rmM2NzejubkZd9xxx6jH+/nPfx7Y98wzz4w3ZCJKINm/+AUydu2Cp6wMrq99DX1f/jKknBxgcBDG3/4W2b/4Bfr/+Z/hfOwxtUONqQ8++AB79uyR7TObzXA4HIHtZ599Fvfeey+mTZsW6/AozlxyiRtPP30WX/+6/KLY69Xhnnum4K23HMjMlFSKjihykjKZ9/d+97eoDMX/x6OiomLcxxwtOb/jjjvgcrlw3333obKyMoxoiSiRCKdPI/3VVwEAhpYWmP793wEAQ5dfjinr1sFw4gQAIPP55+G68054LrhAtVhj7Ve/+pVsOy8vD3/7299QWVkJj8cDABgYGMBTTz2FH/7wh2qESHFmyZIBvP66HTt2ZOBnP8sJ7G9r0+Ovf03DsmUDKkZHFBlJ2UNo4cKFAIBjx46N+By73Q6LxRLVXvRElHyMv/89dF5vYFvMzETfl78Mb1ERhPb2wH6dKCL70UfVCFEVzc3NePnll2X7vvOd72Du3Ln40pe+JNv/29/+Fk6nM5bhURybPduL73ynF5/+tLysZvfudJUiIoqspEzmjUYjFixYgJaWlpB1842NjQCAFStWBD1mt9uxceNG1NXVRT1OIko87osugnvu3MB2/5e+BCknB6LFAteaNbLnpv/f/wEDyTFy+OSTT8pqbbOysnDXXXcBAO6++25ZS8qenh787ne/i3mMFL8EAVi5Un43/rXX0jDsupoobiVlMg8Aa9euhdFoRENDQ9BjDQ0NKCsrQ3V1ddBju3fvRlNTE/bs2YPm5uZxncvlcgUuGobXfhJR8hlYsQJtu3ej/cUX0f/P/wzXsHk2vd/8Jobmz0fvN76Bjt/8BrZ33wXSE3/00Ov1YufOnbJ9X/va1zBlyhQAvnlOy5Ytkz2uHMUnGssNNwzKtjs79fjHP1JVioYocpKyZh7wjc5v2rQJDz30EOrq6lBdXY3e3l5s374dWVlZIy76tGjRIhw8eBBmszlQez+S7du3Y8+ePbDb7YF9dXV12L59OzIzM7F58+aIfk1EFCd0OgwtXIihcyV/flJODtr//GeVglLP4cOHg8pmvvrVrwZtD0/gP/zwQzidTphMppjESNpXX58Jm02P5cv7ccEFnqDHZ8zwYu5cNz76KCWw7y9/SceVV7KrDcU3nSRJST+Vu7GxES0tLTAajSgvLx8zSQ+Hy+UKqrv3j9JHox7f6/XKLh4omCAIgVVybTYb22glAH6m8e3pp5/Gj3/848B2aWkp9u/fL/tM+/v7MXfuXAwOnh9d/c1vfoMbbrgh5vHSxEXzZ/W66/LxySe+RH3uXDcefLAb11wjH41/9NFs/OIX2YHt2bPdeP11rs0yGfz9Gx6LxRLxPvNJW2YzXGVlJVasWIHq6uqIJvJA6ITdaDRyYi0R0TkHDhyQbV911VVBz0lLS8Pll18u23fw4MGoxkXx4/BhQyCRB4CPPkoJ2Xbyhhvkc1COHk1Bc3NkEyuiWGMyT0REqpEkKSgpD5XMA8CCBQtk28qLAEpe//d/abLtwkIvPvWp4PKZSy5xw2z2zXrV6SRcfvkQurqYClF8S9qaeSIiUt/Ro0fR0dEh27dQMZfAT5nkNzY2hixlpOTz3nvyiazXXz8QanFlCAJw7709SEvzPcdsZkkIxT8m80REMZB7zz3wFhdj6MorMXT55ZCys8d+EQD9qVNIeecdDNx0U5QjVIdydL2wsBAzZ84M+dxPfepTMBgMgQWkvF4v/vGPf2Dx4sVRj5O07f33U2Tbl17qHvG5X/vayAtGEsUjJvNERFEmOBzI/OMfA9uSIKDt//4PntmzQz5f53Qip6YGaW++CcPx4wAA2xVXQDw3ySyRKJP5BQsWyHrKD5eZmYlLLrkE//jHPwL79u/fz2Q+yZ09K+DECXk6c8kl7FBDyYOFYkREUZb697/LtqXMTHjKykZ8vmQ0ImPHjkAiDwBpb70VrfBUI0lSyGR+NMrHOQmWlKPy6eliyNaURImKyTwRUZQpk/mhyy8HRmtNZjBgUFE3nvrmm9EITVVWqxU2m022L9xk/t1330V/f3/EY6P4oUzm58/3wMC6A0oiTOaJiKJsYMkS3+qun/oUpNRUDF1xxZivGfqnfwr8X0pLg9DTE80QVaEcVZ82bRpmzZo16muuuOIKCMNmNg4NDeG9996LRngUJ5TJPEtsKNnw2pWIKMqGFizAkH9EeWAAuqGxk42BJUvgtVjgmTsXntJSJOJQY6j+8iPVy/tlZ2dj/vz5aGxslB1npA44lPgaG+WdbC65ZOTJr36SBFitehw6lIJDh1Lw4YcpePrps0hJGfOlRJqTeH8diIi0LD0dUnr6mE/zzpgB74wZMQhIPYcOHZJtX3nlleN63ZVXXilL5j/44IOIxkXxw2YTYLPJS9bGk8w7nTr80z9ZZPuOHDFg3jzW2lP8YZkNERHFnMfjwbFjx2T75s2bN67XKp/38ccfRywuii/vvy8flc/OFlFePnZCnpsrYeZM+fOamjgsT/GJyTwREcXc8ePHMTg4KNt34YUXjuu1F1xwQdCxBgYGIhYbxQ9lvXxFhTvkYlGhzJ8vH8H/4AMm8xSfmMwTEVHMffLJJ7LtadOmIS8vb1yvVSbzoiji6NGjEYuN4kfw5NexS2z8Lr5Y/txDh5jMU3xiMk9ERDGnLI1RJuijMRqNQavEKi8OKDlcddUQFi0aRFaWCCC8TjahRuZFMaLhEcUEJ8ASEUWJ/sQJTLnrLrgvuACeOXPgueACDF5zDcZdB3COzuWC4eOPkXL4MPqXL4eUlRWliGNHmXyPt8TG74ILLsCJEycC26ybT07f/nYvvv3tXogi0Nysh9k8/mxcmcz39gqwWvUoK/NGOkyiqGIyT0QUJYbDh5H6j38g9R//AACIubmwKTq4jEoUkX/ddUgZVkLimTNnXH3qtU6ZzIczMg/4kv/XXnttxONRchEEYPbs8JLwggIReXledHSc74Zz6FAKk3mKOyyzISKKEoOijts9Zw4wRh91GUEI6i9v+OijSISmKrfbHdTJ5qKLLgrrGMrkn8k8hUun802YHY518xSPmMwTEUVJiiLB9IQ5+gwAbkX5Scrhw5OKSQtaWlrgdsuTqImMzA9ntVrR398/6dgoubCjDSUCltkQEUWJ67bb4L7wQhiOHEHKJ5/AXVkZ9jE8F10EbN8OSRDgKSuDOHVqFCKNLWV9u8ViQW5ubljHmDNnDnQ6HSRJAgBIkoQjR46gcgLvMSUvZUebjz5iMk/xh8k8EVGUuK+4Au5J1rf3ffGLGLzuOrhnzwYyMiIUmbomWy8PABkZGSgpKcHx48cD+z7++GMm8xSWCy6QLxxls+nR16dDZqakUkRE4WMyT0SkYWJREcSiIrXDiKjJtKVUvm54Ms+6+eTR1aXD6tV5KCvzYNYs37/PfW4Aqaljv3a4kpLg1WJbWvS4+OKxV5El0gom80REFFPKpDvcya9+F1xwAf7yl78EttmeMnkcO2bAu++m4t13fdm7wSDh6NEzYR8nIwOYPt2D06fPp0MtLQYm8xRXOAGWiIhiZnBwEC0tLbJ9Ex2ZV06C5ch88mhulo9FFhd7kTLBcndlK8qWFo5zUnzhdywREcVMc3MzPB75qOdkymyGO3HiBFwuF4xG44Tjo/hw7Jg8fZk1a+Ij6WVlHjQ1paC83IOyMk9QHT2R1jGZJyKimFGOnhcWFiInJ2dCx5o9ezYEQYAonl/185NPPsFll102qRhJ+yKZzG/c6MSmTc6wloAg0hIm80REkSZJyL/uOojTpsEzZw7cF1yAgRUrJtVWUtfdDYPVCv3x49A7HHB9/esRDDh2lMm8slQmHOnp6SgpKZGV7TCZTw7KMpvJJPPhTpol0hom80REESZ0dCDlyBHgyBGk7d8PALBfey0wwWTe8PHHMH/mM7J9fbfdBikOW1UO7z4D+EbXJ2POnDmyZF55fEo8Xm9wXXt5OUtjKHlxAiwRUYQZFKPPUloavMXFEz6ed+bMoH361tYJH09NVqtVtl1aWjqp45WUlMi2W+P0faHxO31aj8FBeU3MZEbmieIdk3kioggzNDfLtj3l5YBeP+HjSZmZ8JrNsn16RVIcL5TJdvEkLnKA4GReebFAiUdZL5+TI2LaNHGEZxMlPpbZEBFF2OC116LzV7+CvrUV+tZWeKdPn/QxPSUlENrb4Z0+Hd6SEiA9PQKRxlZvby86Ojpk+5TJeLiUFwMcmU98ymS+vNzDyauU1JjMExFFmHfGDPTPmBHRY3Y+9RREkymuZ+uFGjWfMcn3SXkx0NHRgd7eXmRlZU3quKRdoZL5yWpqSsH//V8aWloMaGnRo7LSjf/8z+5JH5coFpjMExHFATE/X+0QJk05al5QUID0Sd5hCHUxYLVacfHFF0/quKRdkexk43fwYCo2bz7fItXr5VA/xQ/WzBMRUUwoR+YnW2ID+NpTFhQUyPax1CaxHTsmn38SiWS+rEx+DOUFA5GWMZknIqKYiPTkVz9Ogk0e/f06nD4d+TIbZTLf1SWgs5Oj8xQfmMwTEVFMKJP5SIzMA5wEm0xaW4O7QpWXeyd93JkzvdDrJdk+ZS97Iq3idyoREcVENMpsQh2HyXziMholfOtbvThxQo+TJ/Xo79chI0Ma+4VjSEnxJfTHj59Pi1paDLj8cvekj00UbUzmiYgiKPM3v0HWr38NT3ExvDNnYmjBAvR//vMRObautxf648dhsFphsFox9KlPYeiqqyJy7Gjzer04efKkbB/LbChcM2Z48aMfRafLTHm5JyiZJ4oH/E4lIoogw7FjMLS0wNDSAgDQ9fVFLJnPve8+ZPzpT4HtnnXr4iaZt9lsGBoaku2LVpnNyZMn4fV6oZ/EQl2UfJR18y0t/P6h+MCaeSKiCDIoSjy8ERp9BuBbLGr4ueJoBFpZ+pKRkYFp06ZF5NjKi4KhoSHYbLaIHJuShzKZb23leCfFBybzREQRpD9xQrbtiWAy71Ekrfo4TuZLSkqgi9CyndOmTUNGRsao5yMaS1GRfCLt6dMcmaf4wMtOIqII6tqyBYaWFuhbW6FvbYV7/vyIHdtTUgJJp4O3sBDekhK4582L2LGjTVnHHql6eQDQ6XQoKSnB4cOHA/taW1uxcOHCiJ2DEp8ymbfbBQwNxfWiy5QkmMwTEUWQ+9JL4b700qgce2jhQpw5ehSY5KqpaohWj/nhxxuezHMSLIVrxgx5Mi9JOpw+rUdp6eRbXxJFE5N5IqJ4kZLi+xeHotWW0o+95hPf0aN6rF6dhxkzvJg504sZM7y4774eCBEqGDaZJGRni+jpOX/AkyeZzJP2sWaeiIiiLtoj82xPmfhOnDDgxAkD9u9Pw//8TyZ+85vMiCXyfsrR+VOnWDdP2sdknoiIosrlcqG9vV22jyPzFK4TJ+SJtTLxjgRl3fzJkyxgIO3jdykREUVVqMR6xowZET2H8uKgvb0dLpcLRqMxouch9Zw8Gf1kft48Nzo6BEyf7ivjueKKwYifgyjSmMwTEUWKJAERareYSJTJfEFBQVAryckKdXHQ2tqKuXPnRvQ8pB5lMj9zZuST+fXre7B+fU/Ej0sUTUzmiYgiJP+666DzeuEpLoZ35kz0fuMb8M6eHdFz6Pr6YPjkE+hPnYL+9Gno3G70rlsX0XNE2glF7/2ZM2dG/BwZGRmwWCyw2+2y8zKZTxwnTshTlmiMzBPFIybzRESR4PHA0NwMndcLQ3MzAKDvllsQ6XQj5Z13MO3mmwPbYna25pP5U6dOybaLioqicp7p06fLkvnTp09H5TykjuAyG88IzyRKLpwAS0QUAfrTp6HzylP3SK7+6udVJMJCTw903d0RP08kKZPq6dOnR+U8yuMymU8cAwOAwxH9MhuieMRknogoAvQnT8q2RaMR0pQpET+Pt7Aw+NwaT1qZzNNkhWoRyTIbIh+W2RARRYB7/ny0/+EP0J8+Df2ZM4DHE53JsOnp8BYUQDIY4J0+Hd6iIkgGbf8qZzJPk6VsEZmbKyI7W1IpGiJt0fZfACKiOCHl5GBo0aKYnMv+978j4qvlRInH44HD4ZDtYzJP4Yplvfwf/pCBN99Mw6lTepw6pccdd7hw552uqJ2PaLKYzBMRxZs4SeQBwG63QxRF2b5YJfM2mw2iKEKIo/eLQovFglF+b72Vhj/8ITOwffw4UyXSNv6GIyKiqFGOjqenp2Pq1KlROZcymXe73Whra4vKuSi2lDXz0UzmlcdW3hUg0hom80REFDXKZL6goAC6KC2slZ+fD4Ni/gBLbRKDcmQ+mp1slCU8oSbfEmkJk3kiIoqaWE1+BQC9Xo+CgoJRz0/xKZYLRhUVcWSe4gsLwYiIJkuSotO5JgEok+loLRg1/Pgnh7UJZTKfGL71rV6cOqXHmTN62GwCysqiNwFWmcz39AhwOnUwmdg9h7SJyTwR0STpjx9H/pIl8BYW+tpFFhbCuXkzEK2WkaKIlMZG6E+d8rXCPHUKPd/+NqQo1aJPRixH5kMdn8l8YvjGN2LXTWb69OBR/5Mn9TCZuOIsaROTeSKiSdKfPg2htxfCkSNIOXIEYnY2nD/7WVTPOW3lSujc7sB2/4oVcGswmT916pRsO9bJvPL8RGNJSwMsFi/s9vPlNadO6XHxxUzmSZtYM09ENEnKFVi9UU5YIQhBK8HqNZq0cmSe4pGy1IaTYEnLmMwTEU1SzJP5EOdQxqAFAwMD6OjokO2LdTJ/5syZqJ6PElNwe0oWMpB28buTiGiS+m67DUNXXAH9mTPQnz4Nb5QneQKAt6QEnpMnfTX6RUXwlJVF/ZzhCpVIxzqZt9vtcLvdSElJiep5KbEo6+ZtNo59knYxmScimiQxPx9D+fkxPWfXli0xPd9EKEtcsrKykJOTE9VzKpN5SZJgt9sxY8aMqJ6XEktBgTKZZ5kNaReTeSIiiopY18sDwJQpU5Ceno6BgQFZHEzm49dtt01Fa6sBhYVeFBR4cfvtLlxxhXvsF04Ck3mKJ0zmiYgoKtRI5nU6HQoLC9HS0jJiHBRfmpsNOHHCgJYWX8py440DAGKfzHM5CdIqFoEREVFUqJHMhzoPk/n4JYqQtYgEgMLC6K3+ev4comx7YECHri5m8qRNHJknIqKoYDJPk3X2rIChIXkSrRw1jwaz2YsrrhhEQYEYKO/Rs9KGNIrJPBHRZIgiIPAmZyjKbjZM5ilcZ87IM2i9XoLZLI7w7MhJTQVeeqlj7CcSaQCTeSKiScj4wx9g+vGP4S0shLewEO5Pfxo93/1uTM5tOHQIhpYW6G026O12DHzucxi64oqYnHs8lEl0oWKhq2hhMp84zpyRXyibzSJHyIkUmMwTEU2C/swZCL29EI4cQcqRI4Ahdr9WTQ89hLR9+wLb4tSpmknme3t74XQ6Zfs4Mk/hUo7Mx6Jenije8N4wEdEkBK3+GqPRZwDwWiyybcFmi9m5xxIqgS6KwWJaoc7T0dGB/v7+mJybIkuZzMeiXp4o3jCZJyKaBL2iLjymyXxBgTwWDSXzNkUsubm5yMjIiMm5Q5Xz2O32mJybIosj80RjY5kNEdEkODdtQm9rK/SnT0N/5gwGFy6M2bm9xcXwlJbCW1AAr8WCoSuvjNm5x6JM5mNVLw8A2dnZyMzMRF9fX2Cf3W5HaWlpzGKgyFAu1jR9OpN5IiUm80REk+AtKoI3RuUjSn2rVqFv1SpVzj0W5Ui4RVESFE06nQ4Wi0W2cJTy4oLig3ICbEFB9DvZ+LW06LFlSzbOnNHDZtNjcBD4+98dMTs/0XgxmScioohTJs8FipKgaCsoKGAyH+ckSd0yG7dbhz/+MVO2r78fiFG1GNG4sWaeiIgiTs2ReSD44oE18/Gnu1uHvj55mhLLZD7UZFvlarREWsBknoiIIk45Eh7rZF55Pibz8UdZLw8AFkvskvnsbAmZmfKynlAxEamNyTwREUWcMnmOdZkNk/n4pyyxycvzIi0tdufX6YLvBDCZJy1izTwR0USJIiBwTERJFEU4HPKJgmrUzA/Hmvn4U17uwb//uxM2mx5nzuiRni7FPIaCAhHHjp3fttn4807aw2SeiGiCch56CJnPPQevxQLRYkH/0qXou/32mMZg+OQTGA4fht5uh95mw9CnPoWBf/7nmMag1NHRAY/HI9unds28zWaDJEnQ6XQxjYMmrrjYizVrXKrGoKybV94tINICJvNERBMk2GwQurshdHcDR45gqLIy5jEY//u/Yfz97wPbrlWrVE/mlSUtgiBg2rRpMY1BefHQ39+Pnp4e5OTkxDQOim/KMhsm86RFSZ/MHzhwALt374bRaITL5YLRaMTKlStRXl4+qeNu374djY2NAIDe3l5kZWVhxYoVqFThjz0RRYdekbSKMR59BkKsAqtYkVYNypKW/Px8GAyx/XNjNpuD9tntdibzFBblyDxr5kmLkjqZr6+vx8GDB7Fp0yYYjUYAQHNzMzZu3Ii1a9diwYIFEzru+vXrccMNN+DBBx8M7Kurq8NDDz2EBQsW4P77749I/ESkLr0iafVqIZnXwERPtSe/AkBGRgZyc3PR1dUV2Gez2TBnzpyYx0Lxq7BQ2c2GNfOkPUmbzDc2NmLHjh2yRB4AysvLsXLlSmzZsgXPPPOM7LHxqKurww033IDq6mrZ/jVr1mD//v04cOAA9uzZE/Q4EcWfjvp66M+cgd5uh2C3w63CnTfvjBnwlJbCW1AAb0EBPLNnxzwGJbXbUvoVFBQEJfNE4VCOzNvtes57J81J2mT+qaeegtFoDFlOU11djYaGBmzbti3sUfT9+/ejqakJZrM5qKTGbDajpaUF+/fvZzJPlAC8ZWXwlpWpGsPQ1VfD8eabqsagpPaCUcPPe/jw4cA221NSuJTJvMejQ0eHgPx8cYRXEMVeUl5b2u122O12LFy4MOTjRqMRFosFBw4cCPvYLpcLdrsde/bsCXosKysLAIJathERJRLlCLgaZTahzstkPn7YbAIuvLAAV19txhe/mIdvfWsK+vpi34koP1+EXi9viclJsKQ1SZnMNzU1AQAyMzNHfI5/8pR/Eut4LV++HEajMeTIe29vLwCgTOWRPCKiaNJCzTwQfEeAZTbxw+HQo7dXQEuLAQcOpOFPf0pXpc+8Xg+YzaybJ21Lyu/I8STo/lr5lpaWsI69evVqPPPMM0ElNi6XK3CslStXhnVMIqJ4opWaeSbz8cvhkKcn06aJqtWps6MNaV1S1sz7R42ys7NHfI6/JCZSt2X9ZTfV1dWTbntJRKRVbrcb7e3tsn1qToAdjmU28cPhkCfMZrN3hGdG37XXDqK01AOzWYTZ7MWnPz2kWixEoSRlMt/X1wcAYXeqmajGxka89NJLWL58OVavXh2TcxJRlHk8QIx7p8eDUHOCtFIz73A4IIoiBLYi0Ty7Xf4ZKUtdYunf/q1HtXMTjUdS/iXy165H+rnD2e12NDQ0oKWlBXa7HdXV1fj85z8/oWN1dHSM+Zzc3Fzo9b6RDP6hGt3w94fvVWJQ4zPNvesupL7+OkSLBd7CQvR95SsYvOmmmJxbSW+1IuX99yHYbNDbbPCUlKD/q19VJZa2tjbZdmpqKvLy8qDThTd5MRKfaWFhoWzb7Xajq6sr5qvR0nnj/Vzb25Uj87wI0yr+TVVfUibz4XC5XBN6ncViCbS1tNvtqKurwx133IE1a9aE3ZbyW9/61pjPeeKJJ5CXlwe9Xq/aKFg8CrVKJMW3mH2mZ88CPT0QenpgOHoUaTffDKj1s9fQAPzbv53f/sxnYFq/XpVQBgcHZdvTp08PSqrDNdHPdNq0adDpdJCk8xMnvV4vf0dqxGifq9Mp3541KxMFBSM3rSBt4N9UdSTlJZS/Hn48IlGKY7FY8OCDD8JoNKKuri5k20oiijOnT8u3J5mwTsr06fLtU6fUiQPAKcW5pytjiyGDwRBUr6+Mj7RJOVdZzR8vIq1LypH50VpSKoWT+I/l+uuvx44dO1BXV4eFCxeO+0LhiSeeGPM5ubm5AHyjTsrb3CQnCEJg9MBfQ0vxLeafqSTBcvo0hheOdKSlwa1St5SU9HTkDdsWT56EQ6VYPvnkE9l2Xl7ehLrIROozNZvNsvN/9NFHuPzyyyd0LJq88X6uJ09Ow/AUJS2tEzbbYMjnkrr4NzU8+fn5gbLoSEnKZN5vtBIaf618OIn/WGYPW2Y9nFVg8/Lyxn7SMPxBGj9RFPl+JZiYfKaSBMdrr0Fvt0Nvt0Ow2TBUUgJJpe8lT0EBPKWl8BYWwmuxQCwogDg0pMoEXWXibjabJ/15TOYzDdWekj/z2jDS5ypJwd1s8vM9mvrcJAkIcxpIUuDfVHUkZTI/a9YstLS0oKdn5Bnq/kR/eAI+lsbGRjQ0NKCioiJk15rhFwbNzc1hRExEmqLTwVteDq9G2sx6S0rgePNNtcMAoJ0Fo/zYaz7+dHfrMDgoz5TV7GYjScBdd+XCZtPD4dDD4RDw0kvtmDfPo1pMRMMlZTLv7/Pub1EZir+9WkVFxbiP6+9e09LSgkWLFgX1kx9+PrX6LhMRRZNWFozyU15MMJnXPuWoPADk56vXZ16nA954Iw0dHefjcjj0TOZJM5JyAuzChQsBAMeOHRvxOXa7HRaLJawJsMPr60P9ARs+YlVWVjbu4xIRxQutjcxz4aj4o+wxbzKJSE9XKZhzlHcGlDESqSkpvxuNRiMWLFiAlpaWkHXzjY2NAIAVK1YEPWa327Fx40bU1dUFPbZw4UKUlZVh06ZNIS8C/BcPZWVlqKysnOyXQUSkKf39/XAqegqqPTLPMpv409amndVf/SwWeQzKGInUlJTJPACsXbsWRqMRDQ0NQY81NDSgrKws5ATV3bt3o6mpCXv27Amqe6+urkZWVlbIevjm5mYcOHAAAAL954mIEkmo1V/VTuaVfa87Ojrg9aqfHNLItLT660gxOBxJmz6RBiVlzTzgG53ftGkTHnroIdTV1aG6uhq9vb3Yvn07srKyRky4Fy1ahIMHD8JsNgfVxAPAgw8+iLq6Oqxfvx6zZs1CZWUljh49ih07dqCiogL3339/RHrXE5GKhoaA1FS1o9AcZTKfkZER0fa+E6G8mBBFER0dHVzcRsOuvnoQP/6xMzDZdM4c9WvTlXcH7HaOzJN2JG0yD/h+yW/duhWNjY1oamqC0WjEqlWrQibpfuXl5di6deuox12zZg1cLheOHTuGlpYWzJ49G1u3blV9hIqIImPaF74Aw5EjvjaQFgt6vv1tDFVVqRqT/uRJpL79NgS7Hfq2NohTp6J33bqYxqBM5s1mM3Qq9++bOnUqBEGQtctzOBxM5jVs/nwP5s9XP4EfjiPzpGVJncz7VVZWRryG3Wg0RuW4RKQ+wW6H0NsLobcXOHYMvXfeqXZISN2/H1O+853Atnvu3Jgn88oF67SQMOv1euTn58smvoYqByIajXJkPlTHHSK18NKSiCgckgS9ImkVNZC0KmMQVOjaouwUk5+fH/MYQlHGwWSewmWxcGSetIvfjUREYdB1dkLndsv2eTWQtHoVybz+7FlAEWe0aXFkHgiOg8k8hUs5Mt/XJ6C3l0vAkjawzIaIKAxSTg7sr78OfVsbBIcDeocDohaSeYsF7tmzIZrNvlr+/Hzo3G5IKSkxiyFUzbwWKONQXnQQjSVURx2HQ0BWFjsjkfqYzBMRhcNggHf2bHhnz1Y7Ehlp6lS0vf66qjFoNZlXltlw4SjtkiTfiqtak5kpIStLRG/v+YIGh0OP8nIm86Q+JvNERBQRWi2zUXYS48i8dr3zTgpuuSUPZrMIs9mLGTO82Lq1S+2wAPhG54cn81wFlrSCyTwREU2a1+vVbDLPCbDxo61Nj74+AcePCzh+3IAzZ7TTotJi8aK5+XzaxI42pBW8rCQioknr7OwMWllVK8m8cmSeybx2KUe78/PVX/3VTxlLWxtTKNIGjswTEdGkKevQdTod8vLyVIpGTjky39fXh97eXtVXp6VgbW3y0W6LRTs16QsXDsJgkGCxiMjP9+LTnx5SOyQiAEzmiYjCMzQEpKaqHYXmKEts8vLyYDBo409MqDsEDoeDybwGKfu3a2lk/vbb+3D77X1qh0EURBu/aYmI4kT+Zz8Lvc0GMT8fXrMZPT/4AYauuELtsAAAwunTSDtwINAyUzIa0fPd78bk3FrtZAMAmZmZyMrKQm9vb2BfW1sbysvLVYyKQrHb5SPzyv7uRBSMyTwRURj0DgeEnh4IPT0wNDejZ0g7t9pTGxsx5Z57AtuemTOZzJ+Tn58vS+bZnlKblHXoofq7E5EcZ28QEY3XwAAEp1O2S9RQ0qpciVbvcPgad8eA1pN5tqeMDxyZJwofk3kionHSt7cH7VMm0GoSFQmrbnAQOsXFR7RoPZlne0rtE0WgvV2ellgsHJknGgvLbIiIxslrscC+dy/0bW0Q7Hbo29ogmUxqhxXgnTYN7jlzIJrN8JrNvrsGMRqZ12qPeT9lPEzmtaezU4DHI1/+NT9fuyPzkuT7J3BYlFTGZJ6IaLxSUuCdNQveWbPUjiS09HS0/e1vqpxaWYOuHAlXG5N57VP2mNfpJEybpq2R+QceMOGjjwxwOPSw2wX86ldd+NznBtQOi5Ick3kiIpo0rY/Ms8xG+5Q95qdOFZGSolIwI2hsTMG7755vTau8ACFSA78LiYhoUvyLMA2ntWSeq8BqnzIx1mInG+WEXOUFCJEamMwTEdGkhEqMtZbMK0fmOzo64PF4VIqGQnE4tN/JRrmIFUfmSQv4XUhERJOiLLHxL9KkJcqReUmS0NHRoVI0FIpy9VctjsxbLPILDOUFCJEaWDNPRDReg4NAWpraUWiOcvKr1kblAWDq1KnQ6/Xwes8nYw6HIyjJJ/XcdFM/Zszwoq1NgN2ux4IFg2qHFER5gaFc5IpIDUzmiYjGyXz11RC6uyHm58NrNqP7P/4D7spKtcOSERwOpL3xBgSHw7dolCCg+0c/iuo5tT75FQAEQUB+fj5sNltgH+vmteWKK9y44gq32mGMSln6o1zkikgNTOaJiMZDkqBva4PO7YbQ2wtDS4tvlRuNMXz8Mabcc09gW8zNjXoyr/W2lH5M5mmyQo3MiyJ7zZO6+O1HRDQOuq4u6NzyUUMtrf7qp1wFVujq8pUHRVE8jMwDbE9Jk6ccmfd4dOjqYipF6uJ3IBHROOhDJH6iBpP5UBcY+vb2qJ5TmRRrNZlne0qaLGU3G4AdbUh9LLMhIhoHT3k57Pv2Qe9wQHA4fCPeqaljvi7WpNxcuOfNgzhlCrwWC0SzGVKUV96Jl2SeI/M0WSkpwNSpXpw9e75W3uHQY+5ctjkl9TCZJyIaj5QUeMvL4S0vVzuS0el0aNu9O6anjJcyG+XIvDJuUo8oAjqd75/WWSyiLJnnyDypjd+BREQ0YV6vN26SeY7Ma9fOnemYM6cAixaZsXJlHn784xy1QxoRV4ElreHIPBERTdjZs2chKrr6aDWZV8blcDggSRJ08TAcnODa2vTo7xdgtQqwWg2a7g7DVWBJa/gdSEREE6ZsSykIAvLy8lSKZnTKZL6/vx+9vb0qRUPDxcPqr35cBZa0hiPzREQ0YcoSm7y8POj12kxuQt0xcDgcyM7OViEaGk65+JKylEVLLr/cjS99qQ8Wixf5+SLmztX2QleU+JjMExGNR38/kJGhdhSaEy+dbAAgIyMD2dnZ6OnpCexzOByYNWuWilER4Ft8aTgtj8wvWTKAJUsG1A6DKIDJPBHROBR8+tOA2w0xPx9esxnORx6B56KL1A4rJKGjA2l/+xsEhwN6hwO6oSE4a2qicq54SuYB3yRYZTJP6lOOzOfna3dknkhrmMwTEY1lcNDXVx6A4HLBcPy4ptdv17e2Ysq3vx3YllJS4Hzooaj0/Yu3ZN5isaC5uTmwzWReG5Qj8xaLdkfmibRGu3+NiIg0ItQKqqFWWtUKryKh1rnd0HV2RuVcymRY2f5Ra5Txsde8+jweoKNDno5wZJ5o/JjMExGNQVB0bJFSUyHl5qoTzDiIIRJqfZRGoOOlx7wfe81rT3u7AEmS3zXiyDzR+LHMhohoDO7582F/4w3oHQ4IDgd0Lpe2l6pMTcXgFVcAaWnwms0QzWZIUerYomxNqfVkXrkKLJN59SlbO+r1EqZOjZ9kXpJ8K9hqtIkTJQEm80REY0lNhbesDN6yMrUjGbeOl16KyXk4Mk+TpVx0KT9f1PKUFADAY49l44030uBwCHA49HjggW58/esutcOiJMVknoiIJsTlcsHlkicwWk/mOTKvPW1t8dNj3u/YMQPefjs1sK1c9IoolvjdR0REExIqEdZ6Mq8cmT979izcbi76o6ZQI/Nap7zgULbWJIolJvNERDQhymTeaDTCaDSqFM34KEfmJUlCe4huRRQ7ypF5i0X7I/PKCbocmSc18buPiIgmJN7aUgLAlClToFfMVGR7SnUpE+F4HJlXTuIliiXWzBMRjUHX1wcpM1PtMDQn3ia/AoAgCMjPz4fNZgvsY928ur76VRcWLBhCW5sAu12Pyy4bUjukMZnN8gsOZakQUSwxmSciGo0koWDePEgpKRDNZnjNZnRt2aL5zja6ri6k79kDoa0NersdQnc3urZsieg54q0tpZ/ZbGYyryFVVUOoqtJ+Aj+ccmT+7Fk93G4gJUWlgCipMZknIhqFrqvLt4Kq2w3h+HEYjh8HUlPHfJ3ahPZ2TLn3Xtm+rpoaICMjYueIx5F5gO0pafJCLWrV1iZg+nTtlwhR4uF9ISKiUYRaOdU7bZoKkYRHDJFY6yNcG65MguMlmWd7Spqs3FwRBoMk26ecyEsUK0zmiYhGISgSPTE3F0hLUyeYMEjZ2ZDS02X7lF/LZMVrMq8cmecEWAqXIADTprGjDWkDy2yIiEYxdOWVsL/5JvQOBwSHA7rBQbVDGh+dDoMLFwJeL8T8fIhmM8S8vIieIl6TeWWcytp/ovGwWLyw2c6PxrOjDalFlWTe4XDEzS99IkpyaWnwlpbCW1qqdiRhO1tfH7Vje71edHR0yPbFQ2tKIDiZ58i8ejweQK8HdDq1IwmfsoUmR+ZJLap8591zzz344Q9/iL/+9a9qnJ6IiCapvb0doihPZuJlkCbUBFhJkkZ4NkXTr39txOzZhViwwIybbpqGn/0sW+2Qxk3Z0YY186QW1S4jm5ubsW3bNtx888349a9/jePHj6sVChERhUk5mi0IAvIiXMYTLcoJsAMDA+jp6VEpmuTmcOgxMKDDiRMGvPNOKo4fj5+EWNlrniPzpBZVvvM2bNiA+fPnB7Z3796N9evXc7SeiChOKOvlp02bFrSyqlaFKgdiRxt1tLXF3+qvfvn5XAWWtEGVmvnKykpUVlair68Pu3fvxp49e+BwOAKj9du2bcMNN9yA6upqlMZhnSoRUaKL18mvAJCRkYGcnBx0d3cH9jkcDsyePVvFqJKT3S5PgJWlK1p28cUefPnLfTCbvcjPF1FW5lE7JEpSqnazyczMxIoVK7BixQq0tLTgf//3f3Hw4EEAvtH63bt3o7y8HDfccAM+85nPqBkqESUpXW8vJKMxPmfoRVE8J/OAb3R+eDLPSbDqUJamKEtXtOyKK4ZwxRXxtXItJSbNtKYsKyvD/fffDwBobGzEnj170NTUxNF6IlLP4CAKL7wQYkYGRLMZXrMZnbW1EKdPVzuycdH19iL9lVegb2uDYLdDaG9H1y9/6WsfMknxnsybzWYcO3YssM32lOpQThqNp5F5Iq3QTDI/3PAynP/93//Fnj17AiU5u3fvRkFBAVasWMHReiKKKn17OwBA6O+HYLXCYLVCysxUOarx0/X2Ysp3viPb1/2Tn0CMwAq2ymQ+XtpS+rE9pfoGBoCuLvnIvMUSPyPzRFqhuWTe4XBgz549OHDggGykpKKiApWVlXjzzTdx/PhxbNu2Ddu3b8edd94pm0xLRBQpgmK0VkpNhWQyqRRN+MRp0yDpdNANa7so2O1RSebjbWReefHBkfnYU05+BYInlRLR2DSTzL/22mvYs2cPmpubZfuvv/56rFy5MvCHYvny5bL6+o0bN+K73/0urrzySjXCJqIEpleM1nrz8+Ordt5ggJiXF7jDAPi+pkhM01OOZMdbMq9sT8mR+dhTdn9JS5NgMrHfP1G4VE3m/aPwe/bsgcvlCuzPzMzE5z//eVRXVyMzxC1tf339gQMH8POf/xzbtm1jMk9EETdw7bWwv/mmr+bc4QC88TdqOLRgAXQ9PRDz8+G1WOCNQL2/JElBI9nK5FjrlBcfbE0Ze8GTX71xda2sJEmA2w2kpqodCSUbVZL5Q4cOYfv27WhsbJTtr6ioQHV1NRYsWDCu4/if19vbG/EYiYiQlgZvaSm8cTzpvnPbtogfs7e3F/39/bJ98V4zzzKb2FMm8/HUY95v2zYjdu7MgMMhoK1Nj69/vRcbNnABMootVZL5jRs3yraVpTThMhqNkQiLiIjGIdQodryPzHd2dmJoaAipHFaNGWWPeYsl/u58nTmjxzvvnP+eUX5NRLGgWpnNWKU049HS0gKz2YzKysoIR0dERCNRJvPZ2dnIyMhQKZqJCTV41NbWhqKiIhWiSU6JMDKv7IsfalIvUbSpkszfd9994y6lGU1ZWRm2bt0agYiIiGi84r0tJQBMmTIFKSkpcLvdgX0Oh4PJfAyFqpmPN8qYlX3ziWJBlUvIrKwsHD9+fNzPf/bZZ/Ff//VfUYuHiIjGT5nMx1uJDQDodLqgixB2tIktZTebeOwxrxyZt9s5Mk+xp1rNfFZWFp5++ulxPf/YsWM4dOgQqqur2VOeiGJDkqDr6YGUnR1f7ShjIN57zPtZLBacPn06sM1JsLH1ve/1oKVFD7tdgMOhx0UXucd+kcYo++KfPauH2w2kpKgUECUl1WrmJWn8vWRXrVqFH/7wh9i/fz+TeSKKCaGzEwUVFRDT0yFaLBDz89Hxm99AmjJF7dDC09+PjJdfht7hgOBwQO9woGvLlkmtZKtMeuOxzAYIjpvtKWPr+uuHIIrxNxo/XKi7CW1tAqZPj++vi+KLZhaNGk1BQQEABC0oRUQULf7VX4WBAQhWK2C1QsrKUjmq8OlEEVPuu0+2r3v9enjLyiZ8TGU5SjyW2QDsNU+Tl5srwmCQ4PGcv3vX1qZnMk8xFRfFXW+99RYA3gIlotjRKxI779SpcXnvXDIaISra9yq/tnAlUpnNcEzmKVyCENyFRzmxlyjaYjIy//Of/zxon8vlCrl/uL6+Ptjt9kASnxWHo2JEFJ8ERWInxunoMwCI+fkQhq2yLUxyYEQ5sBKvyTzLbCgSzGYvzpw5P5lXObGXKNpikswfOHAgrP0jWbFiRSTCISIaU//y5Ri66ioIdrtvJNsQF1WJIQ1ddRU8JSUQzWZ4zWZ4yssnfqyhIXR2dsr2xWsyz5F5igRlRxuOzFOsxeSv0/XXXy/bfu211wAAV1111bheb7FYsGjRIpRNosaTiCgsaWnwFhfDW1yM+OuxIde1ZUvEjhWqfWO8JvOhWlNKkgQduxdF3eAgEEYfDE1jr3lSW0yS+TVr1si2X3vtNRiNRtx///2xOD0REUWIMplPSUnBlHjr8HOO8iLE7Xajs7MTU6dOVSmi5PH97wNPPmlBfr4XZrOIL3yhH//6r66xX6hBrJkntfE7joiIxi3U6q/xOpIdqqUmS21iw2YDhoZ0OHXKgHffTY3rxZaUI/OsmadYU6UI9M477+RkViKiOJQok18BIDU1FVOmTJHNAXA4HLjoootUjCo5nDkj31bWnccT1syT2lRJ5qurq9U4LRERTZKyzCaek3nANydreDLPFsixYbPJt5UrqcaT2bM9uPnmPpjNXlgsXvaYp5iL3/YMRETR4vVC19MDyWQC4rSEJFoSaWQe8MV/+PDhwHaoCb4UecqR+VArqcaLOXM82LKlS+0wKIlFJZk/dOgQAF9f+NLS0micgogoavStrbBcfTWk9HR48/Mhms1of/FFIDVV7dAmxu1Gxh//CH1bGwSHA3qHA86HHoI4bVrYh0qUBaP8lHXzHJmPvt5e37/h4nlknkhtUUnmN27cCAAoKCjAL37xi6DHb7755gkdV6fT4fnnn59UbEREY/GvkKobGIDhxAmIZ8/GbyIPAHo9cr/3Pei85xOm3nXrJpTMJ2KZzXCcABt9yhIbIL5H5onUFtVZGlKEm8hG+nhERKEoV0gV4zxhhSBAVIxAK1e4HS/lyLUyGY43yosRltlEn7LExmgUYTTy7zvRREVlZN6/SFRBQUHIx++8885onJaIKCL0ikTXG+/JPABvfj70w4ZElV/jeEiSFJTshmrvGE+UyTzLbKIvePIrR+WJJiMqybxykSgldrMhIi1zfeUrGPjc5yDY7dA7HJAyM9UOadKGrrgCYl4eRLMZXrMZ7rlzwz5GZ2cn3G75erjxXmajjJ9lNtEXPPk1serlJcm3wm16utqRULJgNxsiIqW0NHhnzoR35ky4x352XOg+N5dpMkIluok2Mt/b24u+vj5kJsAFnFYpR+bjuce833PPZaK+PhMOh4C2Nj2WL+/HL3/ZpXZYlCQ0mcz39fVhz549OHbsGCwWCxYtWsSuOEREKlMm81OmTEFqPE8MRug7Cw6Hg39zoih4waj4H5nv7BTw3nvnfxba2rhwFMWOKsl8S0sLfvCDH6C8vByPPPJI0GMbN26Ey+UK7Nu+fTtWrFiB2267LeKxHDhwALt374bRaITL5YLRaMTKlStRXl4+qeNu374de/bsQW9vL7KyslBWVhaR4xIRqUWZzMf75FfA10I5IyMD/f39gX1M5qMrkVZ/9VNekDgcepUioWSkSjL/1ltvAQAqKiqCHtuyZUsgka+oqIDdbofD4cD27dtRWVmJ+fPnRyyO+vp6HDx4EJs2bYLRaAQANDc3Y+PGjVi7di0WLFgwoeNu2bIFZrM5cNzm5mb8/Oc/xw9+8AOsWrUKK1asiNjXQEQUK4nWYx7wtTy2WCw4fvx4YB/r5qMruMwm/kfmlRckDgdH5il2VPluO3DgAABg0aJFsv179uwJ/BL90Y9+hB/96EfYunUrrrrqKgDA7t27IxZDY2MjduzYgfvuuy+QyANAeXk5Vq5cKbuoCEd9fT2ysrKwevXqwHHLy8uxadMmAEBDQ0Pg6yciiifKJDfe6+X9lF8Hk/noSoaR+bNn9RgaUikYSjqqJPO955Z+U97G9Ce5FotFNmr/+c9/HoCvBCdSnnrqKRiNxpBlL/5uO9u2bQvrmC6XC6+99lrIbj5GoxHLly+f0HGJKIbcbui6unwtKUgmEctsALanjLUnnwQefxy4995e3HqrC2VlHrVDmrRQFyTt7Rydp9hQpcymr68v5P5jx44BQFB5i/8PRqR+wdrtdtjt9hFbZBqNRlgslrBH0JuamkKWDvlVVlZix44dcLlcsNvtCfOHkCiRpHzwAfKXLoWUng5vfj68RUXoePFFQKdTO7TJkSRk/M//QO9wQHA4oHc40P2jH8E7c+a4D5GIZTZA8EUJF46KrnPjc7DZeiGK8T8qDwC5uSIMBgkez/nfE21tekyfnhhfH2mbZi4bW1paAkl+ZWWl7DH/SP7wcpjJaGpqAoBRW4/5/0g1NjaO+7hHjx7FgQMHcM8994R8fPgfjEjeZSCiyPGvjKobGIDhxAkYrNb4T+QBQKeD6T/+AzmbNiHrv/8bGTt3Qt/aGtYhEjWZZ5kNTZYgBC9+ZbdrJsWiBKfKd5p/EuuhQ4cC+/yTYoc/7ucfkc/KyorI+ceToPsvHCaSdNvtdjQ3NwftH16Dzx7GRNoUtPprAt1BU65kqw9zBDpRk3nlyDzLbGgilHXzbW3saEOxoUqZTWVlJQ4dOoQtW7aguroaLpcLe/bsARB6dVh/8j1aCUs4/L+os7OzR3yO/8IhnF/qixYtwmuvvYby8vKQtfjD/xCyxIZImwRlMp8gCSsAiGYzcPRoYFsI4/dbf38/enp6ZPsSJZlXfh0ss6GJYEcbUosqyfyKFSsCnWu2b98e2G80GrFq1aqg5/sT/YULF0bk/P5ynkiV7fiVl5fjmWeeGfFxfzeesrKysJL5jo6OMZ+Tm5sLvd43CiAI/AUymuHvD9+rxBDJz7TvnnswcPPNvtpyux1ibm7CfJ+4P/1p3+q2FgvE/Hx4Lr983F9be3t70L6CgoKovTex/DlV/j5ub2+HKIowGDS5rmJcS+Tfv8pkvq3NkHBfYyiJ/JnGC9V+U23evBl//OMfcfDgQQC+UffVq1cHlZ8M73ATqR7z/hr8SD93NHa7PVCrv3bt2rBe+61vfWvM5zzxxBPIy8uDXq9HQUHBhGJMRokyskjnReQzLSmZ/DG06Be/kG2GU7job1Dgl5mZidmzZ0MXg/kE0f45VX4NkiRBEAT+Lo2Cvj5foyidLvF+/86aJd92OjNRUJBcJbWJ9pnGC9WS+czMTKxevRqrV68e9XkLFiyY8OJNkTCRXvOh1NXVAQBWrVrFVWCJKO6cUTQHLywsjEkiHwvTpk2DXq+H13u+5tlms2H69OkqRpWYVq8Gdu4ELBagsBC4914gxA35uKS89lMujkUULUl5DzErK2vcSXokSnH27NmDpqYmVFdXT2j11yeeeGLM5+Tm5gIAvF4v6z3HIAhCYPTA4XAkTGu0ZMbPNPo++eQT2fbUqVNhi2K2EuvPdNq0abI5Uh9++CGT+Shobc2D252CkyeBkyeBEyecsNn61Q4rItLS0gBMCWyfOuWBzRZcnpZo+Ps3PPn5+YGy6EhJymQ+nE4yk+2gY7fbUVdXhwULFoRcTGo88vLywno+f5DGTxRFvl8Jhp9pdCgTd7PZHLP3ORafqdlsliXzNpuN30dR4HDI7+bk53sT5n3Oz5cvfuVw6OH1ignR2Xa8+PtXHZpJ5kdaSEopki0dRxud99fKT/Z8Dz30EKqrqyecyBMRaUGirv7qp6z1Za/5yJMkX4I7nLKdYzybOdOL225zIT9fhNnshdksQhSBCA/CEgVRLZn3d7LZv3//uEtedDodnn/++Umfe9asWWhpaQlqszacP6bZs2dP+DwbN25ERUUFE3mieDEwAF1/P6Tc3MRYKCqClOV7yoWW4h2T+ejr7tZhcFD+c6XsABPPzGYRjz3mVDsMSkKqJPMOh2PEVVJHI0lSRM7vn4A62t0A/y/yifa2r6+vh9FoDJnIHzhwAJmZmUEr3RKRutIOHkTebbdBSk2FNz8fngsvxNnf/17tsCIq48UXoT91CkJbG/R2O3r+7d/gufDCMV+nXHODI/MULuWoPOArsyGiyVElma+vrw/8v6ysDBUVFaMu4BRpCxcuRF1dXVCrteHsdjssFsuEJsAeOHAALS0tePDBB0M+/tZbb4Xsp09E6vIvoqQbGoLh1ClIOTkqRxR52Y8+CsOpU4Ht/i99aVzJfKKu/urHZD76bDZ5D/IpU0Skp6sUDFECUSWZ9/dbX7BgAe67776Yn99oNGLBggU4cOAAXC5XUMLuX3E2VOcZ/4RWi8USctS9ubkZDQ0NuPPOO9Hc3Cx7rLe3F319fWhqakq4US2iRKBXlJIk0uqvfqLZDAxL5sezCqzX6w1avI5lNhQu5ci8xcJReaJIUCWZ95e3fP7zn1fj9AB8Czc1NTWhoaEhKClvaGhAWVkZqqurg163e/duNDU1BVpNDu8Z73K5sHHjRrhcLjz00EMjnpuJPJE2KRNbMcESViD4AkV5AROKf0XU4RLt91ioZF6SpITppa8Fdrty8mvi1MsTqUmVZN5sNsPhcKC0tFSN0wPwjc5v2rQJDz30EOrq6lBdXY3e3l5s374dWVlZuP/++0O+btGiRTh48CDMZnPQ4k8NDQ3jmsybaLeniRJF94YNcK1dC8Fuh97hgDcBk3n3ZZdB53bDazZDzM/H4DgW5VNOfhUEAVOnTo1WiKpQ/l4eHBxEd3c3TCaTShElHmWZTUFBYifzoggMDOiQmRmZ+X5EI1Elma+oqMBrr72GtrY2VW/VWiwWbN26FY2NjWhqaoLRaBxzhdby8nJs3bo15GNr1qxh5xqieJaWBm9REbxFRXCrHUuU9E6g+YBy8ms0Fj1RW6hBFofDwWQ+ghK5LaXfn/6Ujscfz4Ldrkd7u4AFC4bwwgsdY7+QaBKEsZ8SeatWrUJmZibq6urUOH2QyspKrFixIqhshoiIEn/yKwCkp6cHJe7KixiaHLs98Ufm+/t1eP/9VNhseng8OjgcqqRZlGRU+S4zGo24//770djYiHvvvRc7duzA8ePH0dfXN+Y/IiKKLWUyn2iTX/2UX5eyvIgmJxkmwCq/JuU8AaJoUKXM5l//9V8D/7fZbGhoaEBDQ8OYr4vUolFERDR+ib76q5/ZbMbRo0cD2xyZjxxJCq6Zt1gSb2ReebfB6RTQ369DRgbr5il6VBmZd7lc4171dbhILRpFRETjlwxlNkDwRQrbU0ZOd7cOAwOJX2YT6m6DsryIKNJUGZnngklEpDW6/n6gvx/SlCkA2xHKJEsyzzKb6ElLk/Df/30WDoceLpcJp08n5uqvWVkSMjNF9PWdT+AdDj1KSxPvayXtUCWZX758uRqnJSIaUdru3Zj6rW9BSk2FNz8f7ssuQ+e2bWqHFRUZL70EvdUKvcMBweFA7113wX3ppSM+P1mSeeXIPMtsIic9Hfjc5wYgCAIKCnwTjW02X/vGRKLT+cqHWlrOJ/PK8iKiSFMlmSci0hr9uYRVNzQEw6lT8M6YoXJE0ZO1dStSDh8ObA989rMjJvOSJCVNMs9VYCkSCgq8aGk5n15xEixFmyYuF48fP47XXnsNO3bsCHrM4XDg0KFD7GRDRFElKBI3MUETViDEKrCjJK09PT0YGBiQ7UvUZJ5lNhQJyv75TOYp2lQdmX/ttdeCVk1VluA0NjbiqaeeQnl5OR555JFYh0hESUKZ0CoT3kQiKspJhFHKSUKNTidqMq8ss+nq6sLAwADS09NViojikbJLDyfAUrSplsw/++yz2L59OwDfirDHjh0LOfpeXV2N3bt3o7m5GYcOHcL8+fNjHSoRJYGuzZvR873vQXA4oHc44CkqUjukqBm65BII7e3wFhRAtFgwdOWVIz5XWTduMpkSNrkNdZHS1taGmTNnqhANxSv2mqdYUyWZb2pqCiTymzdvRmlpKX7wgx+gpaUl5PNvuOEGPPXUU9i9ezeTeSKKjrQ0eIuK4C0qglvtWKKs74470HfHHeN6rrLUJFEXjAJ8FyppaWkYHBwM7LPb7UzmI6CrS4ecHAlCEgxSK1tucmSeok2V77Ddu3cDANasWYPS0tIxn19ZWQmAk5GIiGLNZrPJthO1xAbwLUzISbDRsXRpPkpLC3H55fm48krgrbfUjih6ODJPsaZKMu8fgV+4cOG4nu//5drc3By1mIiIKJgymS8oKFApkthQ1s0rv34Kn3/1V69XhzNn9Pj739WOKLqUyXxPjwCXi2tXUPSoksz7RzoyMzPDej4REcWWsma+sLBQpUhiQ3mxwl7zkxdq9dfp01UKJgaUE2ABltpQdKlSM282m+FwOHD8+PFxldk0NjYCAMrLy6McGRERDaccmVaOXCca5dd35swZlSJJHA5HcJlJQQHQ1RX7WGLBaJRw++0uTJ0qwmLxoqDAC7M5wVbHIk1RJZm/6qqr8PLLL+Oll17Cd77znVGf63A48NRTTwHwdbYhIoo0XXc3dENDEKdORVLM0AuDcmQ60ctslHceODI/ecoVUKdO9a0Im8geecSpdgiURFRJ5r/whS/g5Zdfxv79+5GVlYVvfOMbIZ938OBBbDu3nLrFYsH1118fyzCJKElk/PGPyN2wAVJKCrxmMwavvRbORx9VO6yoStu9GykffQS9zQbBbkffzTdj8LOflT1HkqSkH5lnzfzkKUfmE7xSiyjmVEnmMzMzsWHDBtTU1GD37t14a9i09h07duDYsWNoaWmRjYj86Ec/UiNUIkoC+nOlFDq3G4ZTp+Du7FQ5ougz1tcjfc+ewLZ7/vygZL6zs1PWphFgzTyFT9nNJZHr5YnUoNr95MrKSjzyyCMwm81wuVyBVWAbGhpw4MCBwC/QsrIybN26NaHboRGRuvSKhM2b4AkrAHgVI9D6ECPQoRLZRP9drEzme3p6ZKuUU/iUZTZJ8ONFFFOqrQAL+Ca0bt26FQcOHMBbb72FlpYW9Pb2IisrC2VlZbjhhhtQUVGhZohElAQERdIqJnhdOBB8wRIqmVeWmEybNg0pKSlRjUttoeYE2Gw2zJo1S4VoEoOyzIYj80SRpWoy77dgwQIsWLBA7TCIKEmd/f3vIbS1QW+zQW+zwT1njtohRZ1n7lwMfOYz8FosEC0WuC++OOg5yTb5FfCVgebk5KC7uzuwj8n85CjbMibbyLzXC3R1CcjLY0cbig5NJPNERKoyGCAWFkIsLIRb7VhiZGDJEgwsWTLqc5RtGRN98qufxWKRJfOsm5+cZByZP3LEgHvvzYXdrofDISA9XcInn9ig49pRFAWqJPN9fX1oamqC3W4PlNUYjUbMmjVrXH3niYgo+pJxZB7wfZ1HjhwJbLOjzcT5V38dLhlG5lNTJbz/fmpgu69Ph95eHbKzJRWjokQVs2S+r68Pe/bswZ49e0Yd5TAajVi0aBGWL1+e8BOtiIi0TJnEJksyz/aUkdPVFbz664wZKgUTQ2azN2if3a5HdrZHhWgo0cUkmd+zZ09g4aexuFwu7N69G7t378aKFStw2223RTk6IiIKJZlH5odjMj9xNlvw6q/JMDKfkQHk5oro6jp/IWO3C5g9W8WgKGFFPZn/+c9/jgMHDgS2MzMzUVFRgcrKykB5DeD7o9Hc3IympiY4HA4AwPbt29HU1IRHHnkk2mESEZFCso7McxXYyDlzRp7M5+d7kZoanOAnIovFq0jmk+PrptiLajI/PJE3m81YtWrViF1rhregbG5uxrZt23D8+HE0NzejpqYGGzZsiGaoRJSkhPZ2QJIg5uUBgmpLb2iO2+1GW1ubbF8yTYAdjiPzE3fppW789rcdOHNGD5tND71eByBL7bBiwmwW8fHH57eVXX2IIiVqyfxrr70WSOSrq6tx5513jvu15eXl2Lx5M7Zv345nn30WjY2NePnll3HTTTdFK1wiSlJZv/wlsp5+GpLBAK/ZjL7bbkPvffepHVZMpL75JlLffht6ux2CzYbBa69F3+23AwDa2togSfLJeom++qtfqFVgRVGEwIu9sE2dKqK6+vwqwr73MDmSeYtFXjevvEtBFClR+c3U19eHuro6AOEn8sOtWLEikMDX19ejr68vYjESEQGA/lz7RZ3HA8Pp09ANDo7xisSR/uc/I+fRR2H87W+R8ec/I/XddwOPKUejU1NTMWXKlFiHqArlyLzb7UZnZ6dK0VC8KiyUJ/Oh5g8QRUJUkvm33noLgO8X4kQTeb/Vq1cHutq89tprk46NiGg45cqn3iSpCwcAUZG0CsPeC2WduMVigS5JmmSbzeagr1XZc59oLAUFHJmn2IhKMr9nzx4AvpH1SFi1ahWA8xcJRESRIijqwsUkSuaVFy76YQm8cmQ+WerlAcBgMCA/P1+2j5NgKVzTpzOZp9iISs28/5fewoULI3I8/6RZ/jIlokhzvPkmhLY26G026G02DH3qU2qHFDOe8nIMfOYz8BYUQLRY4CkpCTyWrJ1s/AoKCgKd1QBOgqXwFRaKsm2HQ4DXC+iZ01OERSWZ7+vrg9FoRGZmZsSOmZmZCZfLFbHjEREBAPR6iAUFEAsK4FY7lhhzX3YZzv7+9yEfS+aReSD46+VgUvg8Hl8CazaLMKiy3ry6lDXzXq8ObW0CCgrEEV5BNDFR+/HKyorsbPWsrCxOgCUiihFlMp8snWz8uHDU5J04ocfVV1sgCBLMZhEFBV787/+eVTusmJk6VURKigS3+/z8izNn9EzmKeLYZ4uIiIIk6+qvfkzmJ8/fvUUUdbDZ9Dh61ID0dJWDiiFB4CRYig0m80REFCTZy2yYzE+eMnFVJrbJQFlqw2SeoiEJq9iIiGg0LpcLPT09sn3JPjLPmvnwKfuqJ2N5yec/349Fi4ZQWOhFYaEX8+Yl28wcigUm80SUtPSnTkFKTYWYl+e7J04AQo9CJ1syr7wT0d7ejqGhIaSmpqoUUfyx2eQ/U8pR6mRw++2c60fRF7Vk3m6349vf/nbEjje8RRgRUSSYvv99pP/tb5AMBnjNZvT827+h/+ab1Q4rpgyHDiH9r3+F/vRp6M+cgWfWLNiuv172nJycnIh2J4sHoS5e7HY7Zs6cqUI08YllNkSxEdWRed6WJCIt86/+qvN4YDh9GkiSFU6HS333XeRs3hzYHmpvx+m5c2XPSbZONgCQm5uL9PR0DAwMBPadOXOGyXwYmMwTxQbvKxNR0tIrykmUK6ImA68iUdefPo3Tp0/L9k2fPj2WIWmCTqcL+rqV7wuNTlkzr1wRlYgiIyoj8y+88EI0DktEFDmDg9ApFqITk3AE2qtIWIW2NthPnJDtS8ZkHvB93c3NzYFtJvPj5/X6FowaLhknwBLFAifAElFySkvDmeZmCG1tvnrx06fhmTFD7ahizltUhIFrr4V3+nR4CwshFhbCvnOn7DnJWGYDBF/EnDlzRqVI4k9bmwCvV162luxlNh4PYLcLmDJFQmampHY4lECYzBNR8hIEiBYLRIsF7ssuUzsaVUgmE842NMj2WZ9+WradrCPzyosYjsyPn7LExmCQMG2aiGSs7v3qV6fi0KEUOBwCRFGH3/ymAzfcMKh2WJRAmMwTEZGMcgSaI/M+TObHTzn51WLxJm33144OQXZxo7zQIZqsJP3RIiKiUPr6+tDV1SXbl6wj80zmJ07ZYz6Z6+WV5UVcBZYijck8EREFhEpYmcz7tLe3Y3CQ5RHjoRx9TsYFo/yUXzuTeYo0JvNERBSgTOZzc3OTbsEov1DlRaFWx6Vgp0+zx7xfYaH8rgSTeYo01swTUVIyfPghxKlTIZrNSNpi3hBYL39eTk4OjEYjXMNamJ4+fRolJSUqRhUf7r+/BytW9MNm08Nm0+PTnx5SOyTVBI/M8/cNRRaTeSJKStM+/3kIvb2QDAZ4CwrQ+etfw11RoXZYqhDOnEHmH/4A/Zkz+Nwbb2A3gBvOPZasJTbA+YWjjhw5EtjHuvnxKSvzoqwseUfjh1PeleAEWIo0JvNElHR03d0Qent9//d4YDh5EmJWlspRqUfo7ETO5s0AgHkALgKQAsCN5B6ZB3xfP5N5mgzlyHxvr4CeHh2ys9lrniKD93qIKOnoQyRk3iROWpVfuwDAPx6fzCPzABeOoskLNV+AdfMUSUzmiSjpCGfPQkpJCWx78/KA9HQVI1KXlJsLMSNDts+/Fi6TebanpMlJTwemTGFHG4oeltkQUdIZWrQIZ5qbIbS3Q3/6NHTd3WqHpC6dDv0rVgCCgF+8+CKODg3h2LmHmMwzmafJKywU0dl5PoFXdvshmgwm80SUnAQBotns62ZDcP7sZ+jp6cGGZ5+V7WfNvPzrZzI/tjNnBHg8OhQUeDHsBlhSKyry4sMPz78Zp04xmafIYZkNEREBCJ2oJnsyrxyZ7+zsRH9/v0rRxIcnn8zCggUWlJUV4lOfsmDLluSdXO5XVCQvs2EyT5HEZJ6IiAAET+6cOnUqMhS19MkmVJkRJ8GOzl9CIkk62Gx6DA3pVI5IfTNmeGTbJ08ymafIYTJPREQAgkfmk71eHgCysrKQk5Mj28dSm9Ep68GVo9LJSPkesGaeIok180REBCA4SU32Ehu/wsJCdA+bJM1kfnTKEhIm88D8+W58+9s9KCryYsYMb9BIPdFkMJknouTS34+Ujz6Cd/p03+RXgTco/TgyH9r06dPx8ccfB7aZzI9sYABoa2Myr1Re7sX69T1qh0EJisk8ESWVlKNHkX/TTQAAyWCAt6gIjjfeYFLv8eD6AwdwDYCZ8PWZ/4vRqHJQ2sD2lOMXqn/69OlM5omiick8ESWV4au/6jwe6AYHmcgDgF6PW1tbMbzvSIuBfyKA4HIjToAdmbLExmQSkZ0tqRQNUXLgXzAiSiqCYlTVy1ISAIAEoFWxb6aXI6pA8Mg8k/mRKZN5jsoTRR+TeSJKKoLLBWnYSjZM5n2cTieaJfkIqmVgQKVotEU5Mn/q1CmVItE+ZZcWJvNE0cd7qESUVHrvvhu969ZBaG+H/vRpSGlpaoekCSdPnsSfATgAHIdvlL7mlltUjUkrZsyYIdvu7u6G0+mEyWRSKSLtYiebsbndgM2mR1+fDhdeyK42NHlM5oko+QgCRLPZ182GAAAnTpzA48O2CwsL8fC8earFoyVFRUVB+06ePMlkPgQm8yP7y1/S8MMf5sJuFyBJOsyb58bu3W1qh0UJgGU2RESEEydOyLZnzpypUiTak5aWhoKCAtm+kydPqhSNtjGZH1l6ugSbTQ9J8q2Iq3yviCaKyTwREQUlp8rSkmSnfD+YzAeTJK7+OpoZM+TvhdMpoKdHp1I0lEhYZkNEREHJKUfm5WbOnIm33347sK28kxFNkiRBFEVIkrZbPHZ1AWbzkGxfUdEAPB4xsK3T6TBwbmK12+3W/NcUSWazByUl8knlNpuIjIz4vuBJps9Up9NBEATodNq6CGMyT0REQckpR+bllHXzsRiZd7vdGBgYwNDQUFwkSENDQG2tfJXT1FQvurrkz+vu7gYAeJOw9emTT3ZDFM8ngunpwe9PPEqmz1Sn0yE1NRXp6elIGdYZTU1M5okoaeiPH4e+rQ2emTN9k1+5WFQAy2xGp7xTEe2R+cHBQfT09EAQhEDSoNPpNDciOJwoAiaTr1uLx6OD1wtMmRJ8EWI4txiZx5N8nVy6uvQYGJAn87m52r9QG0syfKaSJEGSJLjdbgwODmJwcBDZ2dlI00BHNCbzRJQ0Mv/wB2T/138BAKTUVPR9+ctwbt6sblAa4HQ6AyNrXwRwHYDPbt2K7P/4D/TdfDNca9eqGp8WKJP5aI7Mu91u9PT0IDU1FdnZ2ZpO4JVSU8d+jlZGM9VgMOjh9Z4fRPB4BBgM4iiviA/J9JmmpqYiMzMTPT09gQtutb9+JvNElDT0w0ZTdUND7DF/zvBR5s8CWAMAb70FADAcO6ZKTFqjvFPR1dWFnp4eZGdnR/xcAwMDEAQh7hJ5GltqqnwU3u3m5xuPdDodsrOz0dnZiYGBAdWTed5jJqKkoVeURnhZSgJAvqLpccVjenZtATByr/lIkyQJQ0NDSEtLYyKfgJQ539BQ6OeR9ul0OqSlpWliTguTeSJKHnq9bDTey44tAOQj81bFY0zmfdLT02GxWGT7olE37+9ao/ZIH0WHcmR+aIgXbPEsJSUl0G1KTSyzIaKk0fHii4AoQmhvh761FZ5Zs9QOSROGJ6XvA3ituBhX/Mu/wFtUBG9pqWpxaU1RURHsdntgO1oj8wA4Kp+glNdoHo8OkgTw445P/p9TtUfmmcwTUXIRBIhms6+bDQGQJ6UfANi+YgXm3n+/egFp1MyZM/HOO+8EtqPZ0SbeknlRBFwuHVJTJaSksFHUSJQj85Lk6/4znonDpD1a+TllMk9ElOSUSSkXjAotlh1t4s3gINDc7EspdDogJUXCRRd5OOKsoNcDgiDJes0PDemCknyicPDamYgoyXH11/FRdrSJ5SqwWje89luSwNKREeh0waPwnARLk8VknogoiXV3d8PpdMr2ccGo0DgyP7LBQXnmnpbGkeaRcBIsRRrLbIiIkliohDRUG0YKvsjp7OxEb28vsrKyVIpIO5QJKWvARzZ1qojsbAmpqf5/akdE8Y4j80SUFNL+9jek/P3vEGw232w9AhCczBcUFGhieXItilWv+XikLBVhDfjITCYJ06aJyMmRkJ7OycI0eUk/Mn/gwAHs3r0bRqMRLpcLRqMRK1euRHl5udqhEVEE5X73u9DbbAAAKTUVZ3/7WwwuXqxyVOpT1n0XFRXBcPgwjL/7HfQnT0J/8iQkoxHtL7+sUoTakZGRgfz8fLS1tQX2nThxAhdddJGKUWlD8Mh8/Cbze/fuRWtrK7q7u1FcXIyqqiqYTCa1wyIaUVIn8/X19Th48CA2bdoEo9EIAGhubsbGjRuxdu1aLFiwYNLncLlc2LZtG9auXRs4BxHF2OBgIJEHAN3QELzTpqkYkHaE6mQjnD0L429/G9gnZmZyRuM5M2bMkCXzHJn3t1eM/zKb2tpaPP7440FzSABg6dKleOyxxyad1Pvv7qxbtw4bNmyY1LGiecyJqK6uRmNjI7Zt24Zly5apFkcyStqbO42NjdixYwfuu+8+WZJdXl6OlStXYsuWLXC5XBM+vt1ux/bt23H33XfjwIED6O3tjUTYRDQB+lOngvZx9VcfZTI6Y8YMeIuLZfuEvj4I7e2xDEuzlJNg2dHG1yddWbkWTyPzTqcTS5YsQU1NDZxOJ5YuXYrNmzdj27ZtWLduHUwmE3bt2oWFCxeiqalJ7XCJgiRtMv/UU0/BaDSGLKeprq4GAGzbti3s427fvh133HEHGhoaAqU7RKQuweWCp7wc0rlacDE3F1J2tspRaUOotpTewkJIiqFV/fHjMYxKu9jRJphyVF4QAEMc3fe/+eab0dTUhJKSErz11luoq6vD6tWrsWzZMmzYsAEffvghli5dGkj6rVbrhM+1YcMGrFu3DlVVVRGLPxrHpPgSRz9ukWO322G32wNJu5LRaITFYsGBAwfCPvaKFSuwYsWKwHZDQwMTeiKVuSsq4Ni3DxBFCA4HR5nPkSQJra2tsn0zZswA9Hq4vvY1SJmZ8JSUwFtaCs+8eSpFqS3KjjaTSewSxeCgfDslRYqbiqyamho0NTXBZDLhlVdeGbGMpq6uDmvWrMGuXbtw66234q233prQ+datWxf4vyT5Jg4PDelgMEjIyJjQIWXHpOSUlMm8/zZZZmbmiM8xm82w2+1obGxEZWVlrEIjomgSBIgFBRALCtSORBM6OzuD6oNLS0sBAN3//u8qRKR9/vfHz2q1QpIkzSzrroZ4nfxqtVpRW1sLAHjyySfHrId/7LHH8MYbbwReN5kk+vRpAe3tekjn3qpp00QUFXknfDxKbklZZtPY2Djmc/x19C0tLdEOh4hIFccVpTMGg4ELRo1Bmcz39PTg7Nmz6gSjEcpkPl46m/7qV78CAFRUVGDxODpbmUwm3H333QCAxx9/fFLn1usRSOSB4LsbROFIypF5u90OAMgepWbWvwiI/7lERIlGmczPmDEDhngqdlbB9OnTkZKSArfbHdjX0tKCvLy8mMUgiiI6Oztjdr6xOBwC+vrOjw2mpXnR0THy6Lz/e8zj8Yz7HFOmTIEQ4YbsO3fuBAAsX7583K9ZunRpYKJsU1MTKioqJnRurgJLkZSUv7X7+voAgK0iiSipKZP5srIydQKJIwaDATNnzkRzc3Ng3/Hjx/HpT386ZjF0dnYmXflnY2NjRC+YrFZroMQsnImjJSUlMJlMcDqd2LdvnyyZv+WWW7Bv3z68+uqrqKiowM6dO/H444+jtbUVH374IQBgyZIlaGpqwi9/WYfZs1cGXjs0pIMkAa2tVtTU1OCNN94AAFRWVmLdunXo7u7Gjh070NraitbWVrzwwguBc/uPGaolpP+xV199FTk5OfjVr34VKBUqKSnBAw88MGIbyfr6euzcuROtra2wWq2oqKjA8uXLWaOvQUmZzIfTJlILLSU7OjrGfE5ubi70ej0ARHz0ItEMf3/4XiUGfqYTEyqZ18r7p+XPtKysTJbMW63WiMWYzLX3sTS8xWSxohXrWIqLi9HU1IT33ntvxOf4E/uRGAzykXlJAt57rwnLli0BgED9/r59+wLHKSkpAeD7ex/unZl9+/ahpqYGJpMp8PVarVasXbsWzz33XFCZkf8iAPCVIVVVVaGxsRE1NTXYu3cvnn/++bDOn+h0Op2qv6eSMpkPhxY60XzrW98a8zlPPPEE8vLyoNfrUcDJfeNmNpvVDoEiLOgztVqBv/0NmD3b989s5uJH55xS9N+vrKwc+feHKPr+qVCGo7Wf04svvhivvfZaYNtms0Xs9+7AwAC6u7thMBiQkpIS8jnJWAo12vsxET09PYH/TwtzAbkpU6YEjjE8Jv+F2Nq1a2G1WrF48WL8+Mc/lt1F8T8nLc0AQZD351+3bi0A4MEHH8Q999wDAHj99dfxL//yLwCAPXv2hJyk6z9mqPfI/1hNTQ3uvvtu/PjHPwbg663/xS9+EY2NjXjiiSdw/fXXy15XWlqKr371q7j99tsD+5xOJ6qrq7Fv3z4899xzsseGi/RnpXV6vR75+flIT09XLQZtDXfEiL8efjxYikMU5/buBb72NeDqq4GCAiCG5RBad/ToUdn27Nmz5U945BFgxQrg4osBoxH43/+NYXTapXyflO8jxZdQK76Opqura9THrVYrvvKVr+DFF18ctRxq+EThM2eOo7XVV/riT+QB4JprrsFXvvIVAMDevXvDinM4k8kUSOT92w8++OCIx3366aeDkvXhx/jd73434Vgo8pLv8h6jt6RUCifxj5YnnnhizOfk5uYCALxer2ypcQomCEJgpM/hcEBULl1IcWe0zzTrvfcw/Kd4YOpUdNlsMY5Qe7q7u9Gu6LdvMplgG/beTHnlFaQNKxXoee89uGK0MI2Wf06nTp0q2z5y5IjsfZsMt9sNr9c76uTQ7OzscXVl06qJTIDNzs6WTTqerOENMNra2sLKC/zJvzIm6Vx7GpPJhE2bNoWM1/8cj8eD1FQR/f2+MVWXqxuAr4RH+Tp/WUxzc/OYx1Q+7n9s2bJlQY8VFRUF/j/e93bu3LkAfHMYhr9m+Eh8qDgSlcfjCeRd470bkZ+fHyiLjpSkTOb9Riuh8dfKh/MDHi3hTvrR0h89rRNFke9XglF+psKw2mYA8JSU8DNHcNtdQRBQVFQke288xcUY3mVQaGlR5b3T2s+pv3bZr7OzEx0dHYHyi8mQpLF7tAuCENPuOZHmT3rUTPiGf4b+1V/Hy79Q2EivGWlCqVJKyvnPuqDAd6xQF2n+2vz58+ePO0YlZUtViixJklT9HZWUZTazZs0CIK+ZU/In+kG3nYkorogFBXDPmQMpNRUA4GHHFgDByXxRURHSFA3CvYoEwKCYMJusZsyYETSyxpVg40tFRUWg/jyc8pXhzx2pC854Ow0N/3HLyjLhppu+AqfTie9///twOp1wOp2or6/Hrl27UFJSMq5e+CPJyckJ+zX+869ZswaLFi3CvHnzsGjRognHQNGTlCPz5eXlAM63qAzF4XAAwIR7yBKRNnQ/+CDw4IOA1wv9mTMQNXC3TQuUnWxCjdwNLliAnm9/G57SUnhLSnghdE5qaipmzJghS+CPHz+OSy+9VL2gKGzLli1DQ0MDdu7ciUcffXRcr6mvrwfgK6UZKbn2l72ORdlr3l+L39DQgIaGhsD+kpISPPfcc+M6ZqTU1taipqYmcP7i4uLAnYFdu3bFNBYaW1Im8wsXLkRdXR2OHTs24nPsdjssFgsnwBIlCr0eXq5uGjCeZN59+eVwX355bAKKM6WlpbJkPhlXCxdF4OxZAWlpEtLSJKSkxFejqLvuugsNDQ1wOp2ora0ds3+61WoNJLL+lWAnQ5nM79v3Mh55ZDMuu+wS7Nu3D52dnbjkkkvGXbYTKf5EvqqqCps3b5aVEw1/D0g7kjKZNxqNWLBgAQ4cOACXyxWUsPtr1lasWBH0Wrvdjrq6OlgsFqxZsyYm8RIRRdp4knkaWWlpKV5//fXAtvL9TAZDQ8CpU+fLjQRBwrx5HkR4bl/UlJSUYNWqVWhoaAgkr6PdjV+7dm3gdZFYOCk11XfxI0m+bjYA4PHoUFFRoWpVgL+UaN26dWHNJSD1JGXNPOD7oTQajbJbWX4NDQ0oKytDdXV10GO7d+9GU1MT9uzZI1s0JBS73R6ovbfb7ZEJnIgoArj66+QoL36SM5mXD8MLAuImkfd79NFHA4nzzTffLFtMys/pdOKWW24JPLZt27aInFsQzk+CLSwsBQA899zvw26VGWn++np/SdFw69evj3U4NA5JOTIP+EbnN23ahIceegh1dXWorq5Gb28vtm/fjqysLNx///0hX7do0SIcPHgQZrM5UHs/XGNjI5566qmg5P2hhx4CAFgsFlRXV4cc9SciioW+vr6g31EcmQ8Pk3lgcFCezKeljd2JR4teeOGFQCK/ZMkSVFVVBUpbGhsbA4N+JpMJL7zwQkRHzdPSpMBF0WWXLca77+7FvHnzgp5XUVGByspK3HXXXVEfLb/nnnuwa9cu7Nq1C/PmzUNlZSW6urpCXuiQNiRtMg/4EuutW7eisbERTU1NMBqNWLVqVcgk3a+8vBxbt24d8fHKykps2rRpxFr7UGU9RESxFCrxDHdJ+2SnvJPR3t6Onp4eWf/yRBeczKsUyCSZTCa8+uqrqK2txeOPP459+/Zh37D1FQBg6dKleOyxx0KuwDoZ+fki8vJEHDnSiObm90d8XlNTE5qamtDQ0IDnnntuUp1txlJRUYHnnnsODz/8MJqamtDY2Iji4mKsW7cOq1evZkcbDdJJ42lqS3HD6/WypGcMgiAEll632Wya6l9NEzPSZ5r5u99BysyEp6wM3rIyiFOmxNcMvSj505/+hDvvvDOwXVhYiLfffnvsF3q9EDo6IJ5bzCmatP5zOjAwgNmzZ8v6wv/5z3+eVC9wwLcITVdXF3JzcwOLK2nVsWN69Paer9YtLPTCbB77c9JCn/nR7N27F62treju7kZxcTGqqqoinsQrzZs3D06nE5s3b8ZNN90kO5/T6cT777+P2tpa7Nu3DyUlJXjrrbeiGk+4tP6ZRstEfl4tFgsXjSIiGhdJQs6mTRCG1Z92PPssBq+5RsWgtCGcya+Gw4eR/V//BcPRozA0N8NrscCxf390A4wD6enpmD59Ok6dOhXY19LSMulkPp4kSpmNUjRHvUOxWq1wOp2oqKjA6tWrgx73t8FcvHgxioqKuKYBBUnaCbBElNiEzk5ZIg/4Vn+lMCe/ejzIePllpHz0EXSDg9CfOAH090c3wDiRzHXzXi/gdsuTeWWrRRqfkpISmEwmNDU1hZx06vf9738fgK/kh2g4jswTUULSK/p+SwYD+8yfo+zENdqEOq9iDpFOkmA4dgyeJBqBHklpaSnefPPNwPZYHc4SydBQ8L54rZnXgldeeQU33ngj1q9fj/Xr16OqqirQVaa1tTUw+bSqqgqPPfaYmqGSBjGZJ6LEZDBg4DOfgeH4cehbW+EtLgY0XoMcK0eOHJFtz5kzZ8TnSpmZ8MyYAcPJk4F9huZmJvMAZs+eLdtWvq+JTFlik5oqQeC9/gkrKSnBhx9+iJ07d6K+vh6tra2wWq0wmUzIzc3F0qVLsXr16piXAFF84F82IkpI7ksuwdnf/9634fFAOHtW3YA04uzZs2hvb5ftUyalSr133QXodPDMng3PnDkQ8/KiGWLcUF4EHTlyBJIkQZcEk6xDJfM0MZIEeDy+93ThwuWoqroJJhPfTxo/JvNElPgMhph0YIkHR48elW2npqaO2be67/bboxlS3Lrgggtk2729vbDZbCgsLFQpothJlLaUWuBwCLDZznc3yc4WYTJ5VYyI4g1vihERJZFPPvlEtl1eXq75FohaNX36dGRmZsr2JUupTaJ2slGD8r0bGEj8OzsUWUzmiYiSSDj18jQ6nU4XstQm0UkSMDgo38dkfuKU753brYOXA/MUBibzRERJhMl8ZCXjJFivF/B6OTIfKaFKlEJ1CyIaCZN5IqIkokw2x5r8SqNLxpF5j8eXvPvn+ep0QGqqujHFM0EInkCsLGMiGg0LJYko4aTv2IGUDz+E54IL4L7gAnhnzYKUkaF2WKrr7e3F6dOnZfuUkzjHJEkQTp+GTpLYtx/B718yJPPp6cBFF3kgir5ym6EhHZKggU9UpaVJGBo6/yb6knne7aDxYTJPRAkn409/QsbLLwe2e7/+dXT/53+qGJE2KDvZCIKAcsWiUCPJfO45ZP7udzAcPQqhrw99N9+Mri1bohFmXFHe2ejo6MDZs2cxdepUlSKKHUEAMjKAjAwmnZOVliahp+f8NkfmKRwssyGihGNQjI56wh19TlDKTjYlJSVIG2dPQV13N1IbGyH09QEIfo+TVUlJCVIVNSbJMDpPkaX8MWRHGwoHk3kiSiweDwzHjsl3MZkHEDwyH87kV49iBNpw7JivrUmSMxgMQXc3lBdNRGNRTiAeHOSPF40fk3kiSii6gQG4vvENDFx/PTwzZwIA3OzYAiA4yQynXt6jfA89Hui6uiIQVfxLxkmwFFnp6fLMXRR17GhD48aaeSJKKFJWFrp/9KPAtq6vD5JiYZ9kNZlONt4ZM9D10EPwzJoFz+zZEAsLwVmPPkzmabIMBsBgkODxnP+ZGhjQseUnjQuTeSJKaEzkfQYGBtDa2irbF1aPeUFA3x13RDiqxJBMveadTh16e3VIT/eNJqenS9Dr1Y4q/ul0vvezt/d8Mt/fr4PJxGSexsZknogoCTQ3N0MURdk+9piPDGW50pkzZ9DT04Ps7GyVIoqe7m4BZ8+er9CdMkVEcTGXK40EXzJ/fpuTYGm8WDNPRJQElKPF06dPR1ZWlkrRJJby8nIIgvzPqXKycaJQJpjKWm+aOGWLTybzNF4cmSciSgKTmfxKo0tLS0NJSQlaWloC+z755BNcdtllKkYVeZIEDAzI9yViMr937160traiu7sbxcXFqKqqgslkivp509PP/z811VfCJEmcmkJjYzJPRJQEPvzwQ9l2WPXyNKYLL7xQlswr3+9E4Hb7uqwMl0jJfG1tLR5//HE4nc6gx5YuXYrHHntsXEm90+lETU0N3njjDVitVpSUlGDdunVYvXo1AMBqtQYeB4Di4mJs27YNM2eWYPZsT0LNQ6itrcWOHTvQ1NQEk8mEyspKbNiwARUVFWqHllCYzBNR4vi//4PpF7+Ae84ceObMgfuii+BlXTgA4NChQ7Lt+fPnT/xgkgTBbkfKBx/AU1LC9xjAxRdfjFdffTWw/cEHH6gYTXQoyz70egkpKSoFE0FOpxM333wzmpqaAPgS98WLFyM3Nxfvv/8+GhoasGvXLrzxxht44YUXRk1EnU4nFi5cCKfTCZPJhIqKCnR3d6OxsRGAb9T/1ltvBeBbcCwnJwdNTU2BpN9oTIyLI6vViltvvRVWqxUmkwlVVVXo6urCvn37sGTJEqxbtw4bNmxQO8yEwWSeiBLH668jY/t2ZJzbHFy4EB0vvqhqSFpw9uxZnD59WrZvosl8zkMPIeN//gf6jg4AQPd3v4ve+++fdIzxTvl+fvDBB5AkCboEqpEIVS+fCF+eP5EvKSnBc889h5KSksBjy5Ytw4YNG7BmzRrs2rULS5YswVtvvSV7znDf+9734HQ6sW3bNixbtizo8W9+85swmUx45ZVXRjxGvHM6nbjxxhvhdDqxefPmwB0JAGhqasKSJUtQW1uLqqoqLF68WMVIEwcnwBJR4njnHdmmm7dyAQSPEqelpWHWrFkTO5jHE0jkASAlAUegJ+Liiy+WbXd3d+PEiRMqRRMdwcm8SoFEUE1NTaAEZLQEu66uDkuXLgWAwMh6KLt27YLJZAqZyO/duxdOpxOrVq1SJZGvqalBfX191M/T2toKp9OJ5557TpbIA0BFRQVWrVoFADGJJVkwmSeixMFkPiRlMn/RRRchZYL1Ee5582TbKQlYGz4R06dPR25urmyfsrQp3iVaJxur1Yra2loAwJNPPjlmPby/Zn7465THA3w18KH4vx+mTJkymbAnxOl0ora2NmTckVZRUYHnnntuxFH3yspKAIn386EmJvNElBgkCXj0Ubi++U0MLloEMScH7snUhScQZTI/mXp597ARaNFohNdiAdedB3Q6XdD7mkjJiiQBg4OJlcz/6le/AuBLPsdT7mEymXD33XcDAB5//PGgx7u7u0d9fWdn5wSijE+jvZ/+i56cnJxYhZPwWDNPRIlBpwNuuw09n/mMb3EkKb4TjUhSJpXzFKPr4fDMmYOzdXVwz5sHb0kJIHBMyO/iiy8OdCgBEmsS7MAAoFhzLO6T+Z07dwIAli9fPu7XLF26FDU1NXA6nWhqaopKV5aBAd/qrwMDOvT362A2i8jKiu/3eriGhgYACCrBoYnjb2EiSkw6HRs0A+jv7w9awGhSnWxSUzGwdCm8ZWVM5BXUGJkXOjpk/+DxjP+5bvfIzz17VvbcgW75c1NTJRjODQfqFM/F4OCIx9V1dkLX3g5de/vYz+3qGvGxybJarYEWlFVVVeN+XUlJSaAcZ9++fQB8tfBFRUVYsmQJAN8kz6KiIhQVFYW8cK6pqQk8/v3vfz+wf+/evbjllltwySXzMH/+dFx77UW4447Pora2NmS7TP+xFi1ahKKiIixatChwoeFXW1sri8NqtQbOXVRUhFtuuWXcX3sk3HLLLXA6nSgpKWEyH0EcmSciSmCHDx/23ak4R6fTTWpknkamTOZtNhs6OjqQl5cXtXMWnKs/9nP89a/wXHhhyOear7oKQn9/YLtt1y64L7005HPzr7kG+rNnA9udtf8PKD2f9A5frTT/xhthOHkysN3x299isLo65HGnfeELSBm2gNnZJ5/EwE03hXxu3m23of1Pfwr52GT521ACI9e4j6S4uBhNTU147733APgS/KVLl6K7uzuQ4PsnyyrnUfif7/9e8Zej1NfXY/369QCACy+sREZGLnp7u3D0aCN+8YtGzJs3Uzapdng7TX8LzNbWVtTW1mLXrl145ZVXYDKZMH/+/BFjA4BLR/j8I8VqtaK+vh5OpxM7d+4MtOx87rnnonreZMNknogogSlLPcrLy5GZmalSNImtvLwc6enpGBi2TOoHH3yQEO33lPXymZnxXfbRNWzUP9zVXf0Jur9GvqSkBHV1dYG2i/7tkSxdujSox/rDDz8MAHj11VdRWHgJTp3yrRrV2+vEnj2/Cyrn8Sfyq1atwqOPPhrYX1tbi5qaGtTU1ODRRx/F4sWLsXjxYlitVixatGjM2CJt3759QZNun3zyyYRty6kW3iMlIkpgEV0sikZlMBgwd+5c2b5EmQQ7NCRP5oePzMe7kUpYRtIVhfIffwwVFRWy9zYry4SVK+/BjBnnk9+dO3eiqakJVVVVskQeANatW4elS5cG6tLVVlVVhc2bN2Pz5s1Yt24dTCYTbr31VtTU1KgdWkJhMk9ElMCUyaSyHzpFlrKEKVEmwZpMIrKzRej1vkQz3pP54eUv4Sbn/hH5SHZj8d8dqKmpwdBQV9B0n/7+8zv8/dlHWkHVX4u+d+/eiMU3Uf7a+NWrV2PDhg3Yv38/SkpKAncQKDJYZkNEcS/zqaeAZ58FLr8cmbNnY/Cqq0asBU4mXq8XH330kWxfJEfmdd3dSPnwQ6R88AGGLrkE7k9/OmLHjlexngRra2yUbYujlIw4Dh6UP3eUZLTt9ddlHaGys7ORneqFJPnmzRqGZQ9tr7wC3bDnillZIx63/Y9/RMq5idMej2fU53Y8++yIj03W8DIP/+qv4+VvrRjJUpEHHngA69evD/SCv+CCSlRWLsbixSsxe3Yl+vp0gY42ra2tABCYcDuSsVplqsFkMmHTpk249dZbUVtbi9WrV7PkJgKYzBNR3Et5/33g8GHg8GHkAHDdeiucTObR3Nwsq98GIjcyb/re92Aclmz13nEHk3kEJ/PHjh1DX19f1OYpiGFMrg3ruVOnhtyv0wGpqfJ90tSpGO84vTRlCqRzC5aJo3TTAQApxOTRSKmoqIDJZILT6cTevXtDrtgayvDR7nC64Ixl9erVyM3NxcMPPwyr1YpPPmnEJ5804sUXH8eNN34FP/rRY4Hn+i8m1q1bN+oxI50k19bWBib9Kl133XW4/fbbx3Wc4XNI9u3bx2Q+ApjME1HcMwzrTAGAi0Wd06R4XwoKCjBt2rSIHNs7c6ZsO/Uf/4jIcePd3LlzIQhCoIOQJEn44IMPcMUVV6gcGSktW7YMDQ0N2LlzZ1Dt+Uj8JS4mkyniE5uXLVuGZcuWwWq14tVX38COHTvx3nt78corv0dRUSl+8pNvAvAl6VarFXfffXfYk3cnY+/evYGOOEqCIIw7mQfOfw2NijtLNDGsmSeiuKbr74dB0UfdHYWFXOLRPxQJdiQXuBn61Kdk2ykffgjdsLaHySojIwNz5syR7VN+DqQNd911FwDf5FNlx5VQrFYrdu3aBQCBlWCjoaSkBF/96io8/PCLeOCBpwEAO3f+LrAsgP/uz0iJdbQ8//zzOHXqVMh/Tz/9dFjH8t9dKC0tjUKkyYfJPBHFNSklBWd37gSeeAK48064L7kEHvZRBwC8/fbbsu1PR7AMxn3ppZAEAZJej6GKCvStXg1dX1/Ejh/PlO8zk3ltKikpwapVqwD4Jp4q72QprV27NvC6sUpcJistDdDrJVx6qW/0v7e3C319vkmw/gmu/naW4fAn0dH0/e9/f9TzDH+fI1mqlMyYzBNRfDMY4L7sMuCb3wTq6tDx6quQMjLUjkp1vb29+PDDD2X7IlnqIRmNaN+5E7bDh9H+6qtw1tSEVZOdyJTJ/Ntvvw1Jis/uL8PWG0tIjz76aOCOlb93u5LT6cQtt9wSeGzbtm0Rj2PRokWBxZUA39yEjAwJzzzznwCASy9dHEjmFy9ejKVLl8JqtWLJkiVBifPevXuxaNEi2dcyvHuPf/9470iEq7W1FTfeeOOI3XT8XWyqqqoiercwmbFmnogoAb377ruylV8NBgMqFauFTpb7kksierxEoUzmHQ4HWltb43Ki36lTevT26pCRISEjQ0JOjohEu1Z+4YUXAon8kiVLUFVVFZgQ29jYGOjZbjKZ8MILL0Q8AbVarbBarVi/fj3Wr18f+D4ZnqTfcceDgWQeAB57zDchdteuXVi0aBFMJhNyc3MDr1HW0vtXifV/jf7JvwCwatWqiNbeb9u2DTfeeCNuvfXWwHtZXFyM1tZW1NfXB1at3bx5c8TOmeyYzBMRJSBliY1vMZoEy8I0qqysDFOnTsXZs2cD+95+++24TOb7+nQYGvL9czoBvR7IyEis4XqTyYRXX30VtbW1ePzxx7Fv376gevSlS5fisccei8qE05KSEnz44YdoaGjAjh070NraCqfTiZwcEyorF+OOOx5EYWEp+vslSJJv1N5kMqGurg719fWBBBnwjXYvXrw4ZBnQY489hrVr18JqtaK4uBiVlZX4yle+EvGvyWQy4ZVXXsHjjz+O2traoPeyoqICL7zwQkwn7yY6nRSv9/4oJK/XC7vdrnYYmiYIAgoKCgAANptNNnpJ8YmfabBVq1bhb3/7W2D7G9/4Bn7yk5+oF1CY4v0zveOOO/CXv/wlsH377bfjkUceGfN1Ho8HXV1dyM3NhcGg7nibxwN88EGKbN/s2R4YjZNLG1LOtaZ0j9GaUi179+5Fa2sruru7UVxcjKqqKlUSz6Eh4KOP5O//hRe6kZ4e81DGNNJn6nQ6sW/fPrS2tiInJweXXHJJQpXWTOTn1WKxQK/XRzQOjswTESUYURSDJl2yNWJsXXHFFbJkXnmnJB64XPJlSAUh/ld+HY9It5ycqJQUIDVVgsEAZGZKyMgQofL1XdhMJtO4e/jTxMXZtwUR0XmGo0fhLSoCjEa1Q9GUTz75BD09PbJ9kexkQ2NTvt+HDx9GT08PsrOzVYoofMpkPjNThMC2GTGj0wEXXeSBTjf2cym5MZknorg19Stfgf70aV9f+euuA9atY2KP4FHgGTNmBEpWIk4UYTh6FCnvvIPUf/wDur4+dP3qV9E5VxypqKhASkpKoOxAFEW8++67mhn1HY/eXnnmPtnyGgofE3kaD15jE1FcEmw2GFpbofN4kPruu8CWLYDLpXZYmvD3v/9dth3NUfnU/fthvu46TPnud2F89llk7NwJcPEoZGRkBBb38YunUhuvFxgYkGeSWVlM5om0iMk8EcWlVEXCipwc4OKL1QlGY6K5WJSSf/EoP53Hg9T33ova+eJJqH7z8cLl0mF4ewydzle3TUTaw2SeiOKS4cQJWRKJRYt8ffOSXHt7O44fPy7bF83Jr5LRCLdixd20GC8zr1XK9/0f//gHvF6vStGEp7eX9fJE8YI180QUl3rXrYPrq19FyjvvIO3tt5F9+eVqh6QJb775pmw7MzMTF110UVTPObh4MQwnTmDwn/4Jg4sXY/Azn4nq+eKFcmS+t7cXjY2NuOyyy1SKaPxcLnnmzhIbbfB4fL3/c3L4edB5TOaJKG5JRiOGqqrgueYaZEdrgmecGd5bHgAWLFgQ9X7lvffei54f/IB3RhQsFgtmz56No0ePBvb97W9/03wy7/UC/f3ykXlOflWP1wvY7QJ6e4XA5zJ3rhupqSoHRprBm2ZERAlCkiTs3btXtu/aa6+N/nmzspjIj+Caa66Rbb/++usqRTJ+fX2sl9cSQQA6OwXZBZayDIqSG5N5IqIEcfjwYdhsNtk+ZTJJsaW8mHrnnXfQ3d2tTjDjpEwUMzIkXqupSKcLvjOibBtKyY3fDURECUI56jtjxgzMmjVLpWgIABYuXIi0tLTAttfrxRtvvKFiRGNTJopZWaJKkZCfcs5Cb6/87gklNybzREQJQpnMX3PNNdBx1RlVZWRk4Morr5Tt03KpjSgC59a5CuDkV/UpL6jcbh2GhlQKhjSHyTwRxZX0l1+Gsa4OhqNHwaGp8/r7+3Hw4EHZvljUy49E53JBOHVKtfNrifJzeP311yFp9HtXEIC5cz2YM8cDi8ULo1Hk5FcNSEsDUlLkn0NPD1M48uF3AhHFFeNvfwvTT34C8zXXwLxwIdK3b1c7JE04cOAABgcHA9t6vR5XX311TGPQHzuGrF/8Anlf+hIKLr4Ypv/4j5ieX6uU8xZOnDiB5uZmlaIZm3/Ca0GBiNmzvewvrwE6XfAdEqeTd93Ihz+iRBQ3dD09spVfDSdOQMrIUDEi7VC2pLz88suRk5MT0xhS334bOY8+irT9+6Fzu5H25pu+xthJ7qKLLoLFYpHt03KpDWmTySQvtXG5BP54EQAm80QUR9L27YNu2F8vKTUVQzEefdaqUPXysTa4eLFsW3A6kXrgQMzj0BqdTofFivdGefFFNJasLEl2l0SSgO5ujs4Tk3kiiiPeGTPguvVWeM8tEDV01VWQMjNVjkp9R48exZEjR2T71EjmxcJCDFVUnN/OyoKedfMAguvm33zzTfT09KgTDMUlvT54Imx3N9M44gqwRBRH3JWVcP70p3BKEgwffQTdsBrxZPbyyy/LtvPz83HJJZeoEkvfzTfDM2cO+m+6yTdSn56uShxac80118BgMMBz7s7SwMAA/vKXv+CLX/yiypFRPDGZRFkC39OjgyiC8xqSHD9+Ioo/Oh088+bBfdllakeiOkmSsF0xCfimm26CXqVVfvruuANdW7di8LOfZSI/zJQpU4LuluzYsUOlaIL19wPHjunhcAgYGFA7GhpJTo6E4d1mRVGHnh6W2iQ7JvNERHHs8OHDQSU2y5cvVykaGs2KFStk26+//jo6OztVikbO6RTQ2yvgzBk9Pv44Bc3NXPJViwwGwGhkqQ3JscyGiCiOKUfli4qK8KlPfUqlaGg0n/3sZ5Geno6Bc0Pfbrcbr776Km699VZV45IkoLNTnhCmpSVvb/m9e/eitbUV3d3dKC4uRlVVFUwmk9phBeTkSOjtPb/d3e1bDZbrwyUvXs4REcUpSZKCSjWWL18OgQW0mpSdnY3PfOYzsn3KizE1uFw6DA3JM8EpU5Ivma+trcW8efNw6623Yv369aipqcHatWsxb948rFmzBk6nc1zHcTqd+P73v49FixahqKgIixYtQn19feBxq9WKNWvWYN68eZg3bx6WLFkCq9U67jiHt6g0GiUUFnoTbv08q9Uqew/nzZuHW265BU1NTRM6nv8zWbJkSeB4a9asCet91zKOzBOR5hmOHoVn1iwOPSm8//77QX+MWGKjbcuXL8ef/vSnwPabb76JtrY25OfnqxbT2bPyi7/0dAkZGQmWHY7C6XTi5ptvDiSKS5cuxeLFi5Gbm4v3338fDQ0N2LVrF9544w288MILqBjWsSnUsRYuXAin0wmTyYSKigp0d3ejsbERgG/U338npqSkBDk5OWhqaoLVakVJScm44k1NBQoLvcjJERNyWsrOnTuxdu1aAIDJZEJVVRW6urqwb98+7Nu3b9T3PxSr1Yobb7wxcDFmMpngdDqxa9cu7Nq1C5s3b8bq1asj/nXEEpN5ItI0XVcX8m+4AV6LBf0rVqD/C1+A58IL1Q5LE5SjuqWlpWH/oYs2/cmTSN+5E+l/+xs6nnkGSPJFvqqrq5GZmYm+vj4AgCiK2LVrF772ta+pEo/XG7yS6JQpYlJdN/sT+ZKSEjz33HOypHrZsmXYsGED1qxZg127dmHJkiV46623Rky8v/e978HpdGLbtm1YtmxZ0OPf/OY3YTKZ8Morr4w7eQ/FbBbHflIc2rt3byCRD5VkT2Qkfe3atUGfidVqxfr167Fv3z6sX78el1xyieZ+d4aD92KJSNMyXnkFuqEhGE6cQPbjjyN/yRLo2J8bg4OD+OMf/yjbt2LFCug0koXp+vsx7aabYLnqKpg2bkTavn3I0FD3FrVkZGTgc5/7nGzfc889B0mlOgmnUwdRPP89o9P5kvlkUVNTg6ampjET7Lq6OixduhQARp3jsGvXLphMppCJ/N69e+F0OrFq1apJJfITVVNTIyv3ieZ5JpJ0O51OfPOb3wQAbNu2LeRoebjv286dO9HU1ITNmzfLPpOSkhI8//zzgQT+e9/7XtjxagmTeSLSLklC5u9/L9s1cP31kLKzVQpIO3bs2IH29nbZvpUrV6oTTAhSRgZExedkfOYZJFxx7wQoP6dDhw7h73//uyqxKEtssrNFpKSoEkrMWa1W1NbWAgCefPLJMSe5PvbYYzCZTLLXKY8HAMXFxSFff+jQIQC+NqWx5nQ6UVtbGzLuSNu3b9+EattramrgdDpRUVER8mJoIurr62EymUYso3nssccAAE1NTeOeE6FFTOaJSLN0vb0QFX/4+rnIDiRJwtNPPy3bt2jRIlxwwQUqRRSaS1E6ktrUBMPhw+oEoyHXXXddUML361//OuZxDA4CLpc8DUimUflf/epXAICKigosXrx4zOebTCbcfffdAIDHH3886PHu7u5RX6+VNqRa1dDQAAB44IEHInbM1atXY9WqVSM+Pry05v3334/YeWONyTwRaZaUnY2zDQ1wvPYaXLfcAvfs2Rj47GfVDkt1f//734NGvr7xjW+oFM3IBq+/Hp4ZMyBmZMC1ejUce/bAM3eu2mGpTq/X44477pDte/XVV3Hq1KmYxtHeLk8BDAYJOTnJc+dk586dAMKbNO4vtXE6nRPurBINkgT09uqCPtN44f8sAIzrwmq8li1bFrgAG4n/jsxYF2NaxgmwRKR5nosugvNnPwPcbkCllU21RDmKW1xcjOrqapWiGYVej86nnoKnpASShvp0a8Ett9yCxx57LDAR1uv14je/+Q3Wr18f1nE6OiaWvLndwJkzellJTW6uCH9X07NnhQlXRGVkSMjMDP3izk4dBMFXo+/xjB17Xl507hRYrdZAWUVVVdW4X1dSUhLohuLvrDK8Qw3gK9koKioC4EsUP/zwQ9kxampqUFNTAwBYtWoVHn30UQC+mvra2lo0NjYGuuEUFxdj+fLlWLVqVcgyoI0ba7Bz5y6cPGlFQUEJrr76Jjz44DpMm+Z7bm1tbeBc/q/bH5v/a3/++efH/fVHi39U3D9Srnwvli5dGihzCtdYr/F/H6gxjyFSmMwTUfxIlmLeUZw6dQqvvvqqbN/XvvY16DV6keOurFQ7BE3KycnBl7/8ZfzmN78J7Hv22Wdx7733hnWcysqCCcfwrW/14KabfAtY6XRAfv75xPmaa/Jx9uzEvqfuv78H3/1u6EnqX/jCNHzyyfh/jk+dOj2hGMYyfFR9pBr3kRQXF6OpqQnvvfceAF8SuHTpUnR3d2Pfvn0Azo/g5+bmBr2+pKQE8+fPB3B+FLq+vj5wIVdRUYHc3Fx0dXWhqakJTU1NKC4ultWRD2+nmZVlwuzZlbDZrHjxxcexf//L2L37FZhMJsyfP3/E2ADg0ksvDetrjxb/51FcXBzoHFRSUhJ4r3ft2oVDhw7hlVdeiegCXv47Av42ovGKyTwRURz59a9/Da/XG9jOzMzELbfcomJENFF33HGHLJnv6urCn/70p6CFpWJhyhQRqakxP61qurq6Av8PNzn0J+j+soySkhLU1dWhqakJS5YsCWyPZOnSpdiwYYNs38MPPwzAV241PKl0Op1oaGgISjT9ifyqVatw770/RXu778LrD3/Yimee2YiNG2vw058+isWLF2Px4sWwWq1YtGjRmLGpxf95+LsBDX8f/H3irVYrampqAncyIsE/92GsUhyti8/iKiKiJHTixAlZ8gcAX/7ylzW11DyN3+zZs4MS99/+9rcQxdhOQtXpALPZO/YTE1S4XUyGXwhEOgZl0m4ymbBu3TpZCYi/3WJVVRUeffRRmM3ny6P+5V/uwdVX34TnnmuIeIzRNLxeXbkwV0lJCZ588kkAvkmykeo6429LWlVVhXXr1kXkmGphMk9EmqI/eRKp524Hk9ymTZswNDQU2DYYDLjzzjtVjGgSJAm6/n61o1CdMono7OxET4zWUfAvSWAyiUhLi8kpNWN4+Uu4ybk/8czJyYlYPP4Lcn97xtH4e8X7R/dTUoCpU89fjN144+0AgL/+dW/E4os2/3tZUVERstxl8eLFgfdoXwT+PuzcuRO1tbWBfvPxjmU2RKQpORs3ImPnTvR/7nPofvBBeMvK1A5JE95991289NJLsn1f/epXUVpaqko8k5G6fz9yHn4Y7osugvNcn+dktXDhQtxwww3YvXt3YF9vby/cbjcMhrH/RDc22iZ8boNBRE+PHnl5waPyr7/eNqkJsCP54x/bIQi+mnmPxzOxE0TA8JFu/+qv4+XvJx/JCZMPPPAA1q9fH+gFX1FRgaqqKixfvjwouW1tbQUALFmyZNRjnjjRG7H4/JSTfUfiX8V1JMqJt/6Lq8pR5thUVlZi3759ga9/opqamrB27VqUlJTglVdemdSxtILJPBFpRuqBA8g4NyEp489/Rvpf/4rObdswoFgxM9lIkoSNGzfK9uXk5OA73/mOOgFNkL61FaYNG5D+178CAFLeew+uO++ER2P98WNtw4YN+Otf/xqYCyFJEtra2sY1MXOy3V5MptDlNVOnRqfUZ8oUCSkpvmTf7Vavp31FRUWgK83evXvHvUjR3r3nR7vD6YIzltWrVyM3NxcPP/wwrFZrYOJrbW2trOMNcP5iQnlXp6dHh/7+86v5ZmWVobdXh6ysyLUbXbx4Md56662g/f4LT4/Hg1tvvRXr1q0b9f1RTgz2j8yPVjLof87x48fDjPo8/7yGiooKvPDCCwlToshknoi0QZKQ89BD8l1GIwavvFKlgLTjpZdewsGDB2X77r33XkydOlWliCZGSktD6v79gW2dKCL3/vvR/tJLwDhGoRPVnDlzsGrVKvzud78L7Ovu7obL5YLRaFQxssS2bNkyNDQ0YOfOneOeVOkvcTGZTBHth+6PZ9myZbBardi3bx927tyJffv2oaGhAaWlpYHkvaSkBFarFXfffbcsGXW7gcOHDRDF8wn9yZMSLrggsndAQt2RSDnXacztdiMnJwe5ublh3bm49NJLsWvXrnHVw080AR+eyCs7gsU71swTkTbodHD+53/CM2NGYFf3v/0bJBWWPteS1tZW/PCHP5TtmzlzJr6mWF01HogWC1yKGn9xyhToXC6VItKO7373u8jKypLta21tVbUUJdHdddddAHyTT2tra8d8vtVqxa5duwBEt/tJSUkJVq9ejeeffx7btm0DcP4iAkCgraWydjwlBSgokN/tGBzUwWbTfqrn/5reeOONEZ/jL6+55JJLwj6+1WpN2EQeYDJPRBrivvxytP35z+j/3OfgvuAC9H3lK2qHpCq324277roraELkj370I6Snp6sU1eT03nMPPGVlENPT0fXIIzj7u99xQSkA06ZNCyqbGhoawqlTpyBNtHj9nP5+wOnUjf3EJFNSUoJVq1YBON/ZZDT+OvCSkpKYdT/xl6oMn6S7evVqAOfbWQ43bZoYtGBXe7sefX2+z99foqM1/gmuVqs1ZIzDV9wNtx+8v7Wlv7QmETGZJyJNkXJz0fn00+h49tmkLr0AgC1btuCdd96R7fvSl7407vpeLZIyM3H2ySfR9uc/o+/228+3VCGsWbMGl112mWxfV1cXOjs7J3xMjwc4ftyA48cNsNkmvqpronr00UcDyaG/d7uS0+nELbfcEnjMP1oeSYsWLUJ9fX1QmYl/9darr746sG/x4sVYunRpYLR5ePKr0wGtrX/Fv/7rFTh6tBEAIElAT09e4Dn+r2O8dyRixX+3I9QqyN/73vcAIKhNJ+D7Onbu3BlYAEr52K233ori4uKEqpFXSu6/lESkTTodxMJCtaNQ1f/7f/8PW7dule0rLS2VLc0erzznbqmTnF6vxwMPPICOjg7Z/lOnTiElJQXZ2dlhHU8UAatVj6Eh3wWT3a7HwIAOM2d6odEFg1XxwgsvBBL5JUuWoKqqKnDB3NjYiIYGX892k8kU1AM9Evyj0evXr8f69esDyerwJF25yNRj57pA7dq1C4sWLYLJZEJubm7gNdnZ8qQ1LS0Xc+ZU4siRRixZsiQw+RcAVq1apYkkd926daivr8e+ffuwZs2awB2I+vr6wIqwyvcB8JUb+e+anDp1SvZYTU1N4D2ZN2/eqOffvHlz4JzxJumT+QMHDmD37t0wGo2ByUYrV65EeXm5Jo9LlDC8XjCjCO3ll1/Gd77zHVl5hcFgQG1tbVBdNSUWi8UCURRlI7SiKOL48eMoLy8f94RYUQROntSjt1d+A97j4c0QJf+Ko7W1tXj88cexb9++oHr0pUuX4rHHHotK0ltSUoIPP/wQDQ0N2LFjB1pbW+F0OmEymXD11Vdjw4YNQaPRJpMJdXV1qK+vR319fWC0vaqqCosXL8Y3v7kOLS169A7rTvmf//kYfvCDNbBarSguLkZlZSW+8pWvaCKR93vllVdw8803Y9euXYH5CUBwK8vxisYCX1qkkyZbjBfH6uvrcfDgQWzatCnwC7K5uRkbN27E2rVrsWDBAk0ddzy8Xi/sdnvUjp8IBEFAQUEBAMBms8V8tUUC0N+Pqf/6rxi85hq4vvnNSR8ukT7TP//5z1izZk3QxMcf//jHY/ZuTgQ6pxPGp59G3113oeDcGgPx/pmGw+PxoKurC4ODg2hvb5c9ptfrUVZWNmZC7x+R7+6WJ/IpKRLmzPHgXOMR1QzvfKJFe/fuRWtrK7q7u1FcXIyqqipNJbzj5fEAR48a4HYDxcVemEzRS/eGf6ZLlizB3XffPalywKamJrz//vvo7u5GVVVVxO+GRIr/5zU3N3dc60IAvgt2fYQHspJ2ZL6xsRE7duyQJdwAUF5ejpUrV2LLli145plnwm4LFq3jEiUKvdWKKevWIfW995B+rmdzJBL6eCeKIn7xi1/gZz/7WdCEx7Vr12LNmjUqRRY7gsOBvNtuQ8pHHyFjzx7g5ZeBmTPVDksVZrM5kCj4eb1eNDc3Y/r06cjLywv5Ol+NvB4ulzyRFwSgtNSreiIfDyLdclItBgNQVuaBKAIZGbE7b25u7qRXxx1pJVgKLWknwD711FMwGo0hy16qq6sBTGySS7SOS5QQvF7krVqF1PfeC+wybdwI49NPqxeTBnR0dOCrX/0qfvrTnwYl8rfffjsefPBB6BK8NkLf2oppn/88Uj76CACQ8v77wJVXAn19KkemDp1Oh5kzZwYlRaIo4uTJkzhx4kRgkSk/p1OHjz82hEjkJZSUeIK6nFDiS0sbPZH3ehHxSdHPP/98wlwQxYukTObtdjvsdjsWLlwY8nGj0QiLxYIDBw5o4rhECUOvh1OxMJRoMmHo059WKSB1DQwMoLa2Fv/0T/+Ev55bFXW4m2++GTU1NQmfyAO+OzZCW5t85/LlQGamOgFpgCAIKCkpCTnx9ezZs/j444/R0dGBgQFfWc3x4wZ4PPLvFb1eQnm5Fzk5TORJTpJ83zctLXoMDKgdDU1GUibz/okimaP8kTCbzQB8ZTNqH5cokQxeey16zrUg85SVof3FF+GewCIg8ay9vR21tbVYvHgxampqgvrIC4KABx54AD/96U8hCMnxa3qoqgrtO3fCU1oKwHeRB8WFXzISBAGlpaWYNm1a0GNudwpOnkzBxx8b0NUV/H2SkiJh1iwPjEYm8hSsq0uHnh4BPT0CPv445Vx51v9v7/5j2zjPPIF/h7+loWLZsTRuHCch5abd7lF7Ra9nSrfYA2ourotsZAfdyx8nbQvjsNIFSA5ndQ/yonaASxTAxgEKrk4bSNlbY+9MFMihZ9OLzR5gNgGarUVvck1LJuglrcmmSRyN4viXOLJIkZz7g5oRKc5IIkWJHPL7AQyL1KvRaIbv8OE7z/u8AsuXWlBb5sxvJpDWctpTqRT6+/sbul0iy1hehuvnP4f7pz/F8pe/jKXHHzdstvCXfwnV44HyF38BtU2qs3z66ad444038PrrryMajZpO/uvp6cEPf/hDDA4O7vAeNl7u0Ufx2WuvYffTTyN7+DDu6+kxbOf4zW/Q8eMfY+mP/7j4QbDFqyLZbDbs378foijio48+KpkM7ANgnEPR1ZXHgQMF5siToVwOuH69vN/cuWPDnTs2uN0qdu0q4L77VHR0qGiT8QRLa8tgXqv2sl7NXq38WzWVYbZru0RW4HrrLewZHoZNUQAA2T/4A9NgHk4n0seP7+De7QxVVXHnzh18/PHH+PDDD5FMJpFIJJBIJPSlyNfzrW99C9/73vcgSdIO7G1zUnftws2//VvYBAFmU+g8r72Gru9/H13f/z4Kogjl2DEs/NVf7eh+bidVBZaXgUxGQDYL7N5dHCrt7u6Gx+PB9evXV+7m3ASwf81P5wH8DgsLn+PaNTc6Ozvh8Xjgdrvhcrngcrlgs9naInWLzGWzgmmJ0kxGwPy8HfPzxYnTHR0FdHSo8HgAt1uF06nC6QSD/CbSlsH84sqEqnpXlNmu7TabDz74AO+99x7uvZ/DjV+49eeX3W58vn/tG0uRZ2EBu+fnV9u6nDgwlIHdXnyTKp30l/1tDvOx1aXq8w4H5ldq7K6dHOi+dw97SxaJKDgc6BnKw+WqHPXMz+Ugv+GBAMDlckG12fDbAwcMS965MhlIH5UHX97HHRDFysTCwu085l9zlz33Ud9BwyudbXkZDyaT+mMVgPhvHPDurdyumilAftVV9twnPh9yJkNtj7z/PlSsHp+Of21H14GMYdsbYQcKJXPnrj/yMLIej2HbwNV/gmtpCa5sFs7lLD79d49i18F7Fe28t25hj/KnSGNlpP2XwD9++6dYMCzpVnkfd9++z3DgwKflrVbO97vvPorFRfP0NUEQ4FnZ/6WleygUVrff03MTPp9xIP3++324c8c4ZFRVFfl8HrlcDvl8Drlc8WvtsdM5h/vu+xlu3bqFW7du4ebNm7h9+/ZKSclvAHh0ZUsHVv6Ze+QRHx577DHs378fb79dwGOPGSewvvWWC++9V9tl2+tV8Wd/VnneACCRcOLtt2sbwnU4gD//c+NJqh984MCbb7oNv7cRQRBw4oTxIsDX//5XOIf/WHygAEvvfQOZv1697pZeJjou/G/YbnwOtbMTqtuN7KFD+Lf/+X50dVW+Bu/89d/jwpWHAJsACAJy/j4UTKrGOD74AMK91eOZP3AAR/59B3p6Kq8nS69dwf+49AVkcnZk83Ys7v4CMp3dyGYF3L1rw507xf9v37ahu3MRL/zXu3A4HMjni3/8ffct6zcfPB4P/H4/FhYWcPOjedxeudQJyMOOeeQgAyiWNc1kMshkitcAEYB2JgRBQNZux7LDAYfDAbvdrgf4NpsN7lwOzkIBgiBAEATknU7kXOXXIm07jmwWjpUyqoIgIG+3Y9ldec4FQYBjeRmO5WVkVq6Ny4Jg2BaA3lY/vibbBQD78jKcJW0LNpvp9cyey8GZzdbWVhCQNZlNasvn4cqsXm9VQUBms20BZEzSc22FAlwlCe3rtRUKBbjXJL8vmbVVVTzUtYRb93bhztJ9yKvGkXmhACiKDStjNLq9999Gp7h6bLSyjMvZPBZuuCEIavEfVOSdTmDlg0PxA4Sqf+3Mrh4HAYCjS4XNWdk3VVXA8m2hrHPnXE6ogvF+O7OZsrcZh1eFrfIlDADI3rLB6c1DcAoQRREug9d6s2vLYD5duoqCBdquXQ3QSHd3t163dLtzbKPRKF544QX8KxzDz/A3tW/o9Q4AlUHL1/GneAt/V/t2//EhAB9VPP37+Jd4D1dr3+4/fQ3AzyuefhA+fIxk+ZNvb36z3p//CdL4PxXPi/BCQXkuNX6x3pa+WfZo3y+/jTn8T8OWHixiqfT2fOUK5rr/hT8p3+4r38Ucpgzb7seH+AQPrT7xk/X2d60zAMxGV98G8LVqNlbibwBUrhpY9Bqw5u/bvL8DcMrke98B8O1Nb+m3vwV+8IPi11/9ahaPP541bPcP/9CB6enaBgseeiiHJ580/nD35psevPBCdauLakSxgO98x/jDxzvvuPHss7XX5/7ud4vBfOk1zXbjBj54V8V/wn9bbfjGyj9Dx8ofvgt88z/MY9euyqD75n+/jO/97tVN7t3XK5459NgNSFKu4vnsD36E//KLH29qqw8/7IIe+azIZISKSjRdXV3o7vwcqTs34cESJMxjHjlcN9luLwD9Y4mqYi6Xw8e5yn0FgIcAlGbozwP4xLAl8OCatjdgdPUtemDln+YmALP7VftWtq25vU7bXqD0qoOFddruBfBIyWMFwG9M2u4G0Ffy+N46bXcB+GLJ4wyAX5u07QLwpZLHy+u0FQH8Xsnj/DptOwD8/prnPjBp6wYQALAbnyEPOz7DXnyMXqx+5Fvfrc/ncOPzyjjGBhcKqCaFuPy640q/j+za9z0AxXD1n1ex3XKe9DUs4ZbJd/8FOhfexyIW8PDDD9cUzGsfhBulLYP5aihrP442YLtPPfXUhm1efvll3H///bDb7friOdul2iXFqbWsV1vEOASlajidLtM+vJWbfna7w3S7W+nSgmAz3W691tnRCgfov/OJJ4ALW9ue0S5/uMU347179xpud3GLievLyw7j3HebDX0lAwm7du3CoiDg7t27bbPIFm2dHXnsg4zrkFFAJ4ofY7phNh+jyPiDoNXrqtjtdn0BrGp+pqenR7873AhtGcx7vd5NB9PVpMxs13aJmsl6r1yzcQ+iutm3Dzh2bEvBvKk1ddsbzYYCXI4CNvtWLYoiDj7wAAqFAu7du4fFxUUoioKlpSUIi4vFnAmidS2u/PsExdedCBtEdMODe/AgAw8KsEGA2eq91g7mraotg/n1Skeu5a2i0sZ2bffll1/esE13dzeA4gqBn62t1VxnLpcLX/nKV3CfbMeXbq5W8MkINnxq8olWLBSwN7fa+ZcFAZ4v/R5stuJYbulkrN03RHxZ/qX+OCcAH5vc9vIUVEiluZICYH/0IJzO7oq2PXd6UPjoneIDASgA+J1JDqazoOIBLVdyZdfULz4Mj6fyzb5rcQ+6rpWn33zodkNF5ewiO1Q8mClPdXD5emG/76tlzwmCAGfOhbvv/t+y5z9xu5Arm7Wkfa3i4aXy7YoHurB/79f07ZXKvvMOclg9V5+6XMiajEruXTm+eQjICwIEyY2vS5UpBgDw61+nsLx8x/B7ZrRdu/9+G/btO2TYJpm8jnv3zEdLBGH1b1w7r6K7O4sHHxxY077YNpW6jXT6lzBTvHUqQBBsFf8/8IAb3/jGd7F7927s2bNH/3/Pnj340Y/68LOf1Xaf4otfzGFu7q7h93p6OjAwUNtSjpKUx9yc8bnp6vJgcHD97ZpNlvN4VMzN3Tb8ntvtwh/+Ya0DFwJsK0mu8/PzZSPNguDEH/3RJq6hKiB8fgPC8jKE5WUgn0f+C1/A3bsZzM1VBrbOf/YQDi+8VfxBFcg/8kixRKYB5//7FQRlda5A7pFHsLTkxNxc5TVC3b8H3/zVm3AJWbhtWdi/0ge7/0G43Sq8XhXd3cXKIbt2FbD/9fOQ7AHc776FDjWHwt69KOzaA6PiR3aHA0JJXnbBZkNhpaE22VV7b7DNzaFw5w6gFmfWdHm9eEgUV+aA5FEoFKCqKlRVhWNxEZmSXHHB4YB35dq+tn8Jy8tYKknXUe12dDqdFe2KBymHpZIPTAWbDR0m7xlCFW1t+XzZPuQEAR0m7xnVtHWsabtcTVsAHabvLwUslc4HqKJtYZ22rjVtsU5bh6piKVt+jfK4XFArOnoWdjWz+n4IoKDa8KHbCadgcCwKDnRkP0MBNqiwQYWARcEGVRCgqpXvXZ6CCkDQsuhhczlgt1dei1TVBiwtlr2rZgUBqsl1yVUof/05nDZ0OIyvcYWle3A47Pr3zSqNGVleXtbjrs2O6Pf09Ohp0fUiqIY9rrVNTEwglUpheHgYR44cMWwzNTWFWCyGoaEhjIyMNHS71cjn86yUswGbbTUtYG5ujrejWwDPaetp13Oaz+dx69YtdHV1wW0SiFmdFvRUEzRRc2vXc5rJZLCwsIDdu3dvOkCXJKnuwXxb3g/p6ytOaVm7UEspLV3m4MGDDd8uERG1B5vNBrvdrlehIaLmlclk9GpQjdSWwbzf7wewWkrSyPxKGcVAINDw7RIRUXvQyqxms1ksLRlXCSKixrt37x6y2Sw8Hk/D121oy5z5gYEBzMzM4Nq1a6ZtZFmGJElVTVTdru0SEVH78Hg8yOfzSKfTWFpagsvlgsPh0Ou+t4qcSWlMsq5WPqfanJJcLodsNotcLgePx9PQKjaatgzmRVFEMBhELBaDoigVgXU8XpzUaZT3LssyZmZmIEkSRkdH67ZdIiIioDg67/V64XQ6kclk1r3ba0VavnC+yaoHUe3a7Zy6XK6mmtfSlsE8AIyNjSGRSCAcDlcE5eFwGD6fD6FQqOLnLl++rC/PHgqF9NSarW6XiIiolNvthtvthqqqerUZqxMEAT09PQCAzz77rCX+pnbXTudUWxyq2e6QtW0wL4oiTp8+jcnJSczMzCAUCiGdTiMSicDr9WJ8fNzw5wYHB3H16lX09vZWBPJb2S4REZERQRDqXv2iUWw2m56W4HQ626ZKUSvjOW28tixNuVY8HkcqlYIoivD7/YZBejNtdz0sTbmxdi1518p4TlsPz2lr4nltPTyn1dmO0pRtOzJfqr+/H/39/ZbZLhERERER0KalKYmIiIiIWgGDeSIiIiIii2IwT0RERERkUQzmiYiIiIgsisE8EREREZFFMZgnIiIiIrIoBvNERERERBbFYJ6IiIiIyKK4AmyLUVWVq69tgrb6Wj6fb/CeUL3wnLYentPWxPPaenhON89ms0EQhLpuk8E8EREREZFFORq9A0Q7LZ/P4/bt2wCA7u5ufUSBrIvntPXwnLYmntfWw3PaeMyZp7Zz+/ZtPPXUU3jqqaf0CxBZG89p6+E5bU08r62H57TxGMwTEREREVkUg3kiIiIiIotiME9EREREZFEM5omIiIiILIrBPBERERGRRTGYJyIiIiKyKAbzREREREQWxRVgiYiIiIgsiiPzREREREQWxWCeiIiIiMiiGMwTEREREVkUg3kiIiIiIotiME9EREREZFEM5omIiIiILIrBPBERERGRRTGYJyIiIiKyKEejd4DISmKxGC5fvgxRFKEoCkRRxNGjR+H3+xu9a2RAlmVMTU1hbGys4hwpioLp6WmevybEftY62AfbD/vvzmMwT21NezMZGxuDKIrrtj1//jyuXr2K06dP622TySSef/55jI2NIRgM7sQuUxUURUEqlcKJEycQCATg8/nQ1dWFa9euIRaLIRAI8A2mybCftRb2Qevj+2TzYzBPbUmWZcRiMVy8eBGKomB4eHjdi1Q8HselS5fKLlAA4Pf7cfToUUxNTeHcuXMbXuiocRKJBBKJhP44EAjg1KlTDdwjWov9rLWxD1oL3yetgznz1FYikQiOHTuGcDis3wLcjFdeeQWiKBqOIIVCIQDA9PR0XfeV6kMURfh8Pv0NxOfzYXx8nEFEE2I/a03sg9bC90nr4cg8tZUjR47gyJEj+uNwOLzhhUqWZciyrF+M1hJFEZIkIRaL1XVfqT4CgQDGx8cbvRu0Afaz1sU+aC18n7QejswTbUC7LdzZ2Wnapre3F0DxNiMRVY/9jMi62H8bi8E80QY2c+HRbh+nUqnt3h2ilsR+RmRd7L+NxTQbog3IsgwA6OrqMm3j9XrL2lJzURQF4XAY6XRav108PDzMKhpNhP2stbEPtjb238ZiME+0gcXFRQDgDHyLSqVSFWXV4vE4Tpw4gfHxcZZKaxLsZ62LfbD1sf82FtNsiDaQTqe3pS3tjHQ6XVEfub+/H8FgEFNTUxwlahLsZ62LfbD1sf82FoN5ojrabAkv2hl+v7+i5rFmcHAQQLFSA1kL+5l1sA/SWuy/9cdgnmgDWp7fZvAWY/ORJMnweZ/PB6C49DjfXBqP/ax1sQ+2PvbfxmLOPDUlRVEgy3LNt+O8Xm/dJlatV2rL6PdS9RpxvkvPlSzLnIjXYOxn7Yd9sHWw/zYWg3lqStFoFNFodEvbOHv2bJ32pmi9kSMtCK3mgkarGnG+S0eH5ufnGUg0Cfaz9sE+2HrYfxuDwTw1pbUr0DVSX18fUqkUFhYWTNtoF7CDBw/u1G61lO043/F4HC+++KLp6pO8rd9c2M9aD/tg+2D/bSzmzBNtQBst0kpvGZmfnwdQXLacmoOWh2u2fHhpSo+Wu0uNw37WetgH2wf7b2MxmCfawMDAAADg2rVrpm1kWYYkSZzY00T8fj9EUcTQ0JDh97XlxyVJMp2gRzuH/az1sA+2D/bfxmIwT7QBURQRDAaRSqUMbwtry1g3S1oQFQUCAQwMDGBkZMTw+7OzswCA48eP7+RukQn2s9bDPtg+2H8bi8E8tS1ZlvWLzkaLlmgLnhjVQw6Hw/D5fAiFQtuyn1QbSZLQ2dmJSCRS8b1oNIpEIoGhoSFOumsi7GethX3Q+vg+aQ2Cqqpqo3eCaKfE43G88sorphclSZIQCoUMRw9kWcbk5CQCgQBCoRDS6bT+JjU+Ps5bh00qEongypUrGBwchCRJiMfjiEajGB0d5RtLE2I/az3sg9bC90nrYTBPbUdRFNMLynrf08TjcaRSKYiiCL/fz1ElC1AUBYlEQs/ZDAQCfFNpcuxnrYV90Fr4PmktDOaJiIiIiCyKOfNERERERBbFYJ6IiIiIyKIYzBMRERERWRSDeSIiIiIii2IwT0RERERkUQzmiYiIiIgsisE8EREREZFFMZgnIiIiIrIoBvNERERERBbFYJ6IiIiIyKIYzBMRERERWRSDeSIiIiIii2IwT0RERERkUQzmiYiIiIgsisE8EREREZFFORq9A0REzURRFCQSCciyDAAQRRG9vb3o7+9v8J4RERFVYjBPRARAlmWEw2HEYjHTNqFQCEeOHIEkSRXfm5mZQTQaBQCcPHmyKYP/aDSKmZkZAMCrr77a4L1ZpSgKZmdnMTs7i/n5eciyrH+IkiQJfX19CIVCEEWx0bvaMFZ4fRFRYzCYJ6K2F4/HMTk5qT8WRRF+vx+iKEKWZaRSKQDFYDgajTZVIGx1kUgE4XC44nlFUZBKpZBKpRCLxRAOhxEMBjE2NtbWQT0R0VoM5omorcmyrAfyoihibGwMwWCwol0sFsP09DS8Xq/hdiRJ0kfszdpQuYmJCf2DkiiKOHr0KAKBACRJQjqd1lOeotEoZFlGLBbD+Ph4g/e6Mfj6IiIzgqqqaqN3goioUaampvTUmrNnzxqm0Gi0dJBQKLRTu1dXzZRmUxrIh0IhjI6Orts+Go0iEong7NmzO7F7RESWwZF5ImprWiAfCoXWDeSB4uixVQP5ZjIzM1NVIK+147EnIqrE0pRE1La0ijUA4Pf7G7gn7SMej+sTOX0+36YCeSIiMsdgnojaVmnu8dzcXAP3pH1EIhH967GxsQbuCRFRa2AwT0RtSxRFvTLKT37yEyiK0uA9am2yLCORSAAojsrzbggR0dYxZ56I2trhw4dx6dIlKIqCEydO4Pjx4zUFmRtNLtVKMIqiiHPnzkFRFITDYX2BKlEUEQgEMDw8vGHuvlYTP5VKQZZl+Hw+PPHEEwgEApidnUU8Hte/Nzw8jCNHjlT1tyiKggsXLuDq1auQZRmSJMHn8yEUCm2pvrkWyAPA4OBgzdsxoigKotEo4vG4XqtekiQEAgHTtQE0peUxz507Z1j6crNt4vG4/neKogiv14tDhw5hcHCw4nVVTfvNTF6uxzGox+uTiHYWg3kiamsjIyN60CrLMk6cOAFJknDo0CH09/dvy+I88XgcL774YtmdAEVREIvFEIvF1q2qUxrUaVKpFKampgzbX7t2rep9K625D0A/NrFYDENDQxgZGalqm6Xb1tQzIIzFYhV/v7ZGgCzLiEajGB8fNyw5Wg/aB8HSORja84qi4NKlS7h06ZIehFfbfjPqeQy28vokop3HYJ6I2t7p06fx3HPP6RVWZFnWAyoACAaDWx6V1iiKgsnJSQQCAYyOjkKSJCSTSVy8eFGvrBOJRAwnhiaTST2QD4VCGB4ehiiKeg18RVE2XR3GSDKZ1AP5YDCIo0ePwu/36yU5Z2ZmcOnSJezbt6+myjKlwavP56tpH42k02mIoojDhw+XjWgrioKpqSkkEglMTU1tWxB64cIFffT6+PHjZa+TZDKJK1eulN2VqLb9ZtTrGGzl9UlEjcGceSJqe6Io4syZMxgdHTUMMmOxGCYnJ01Hv6slSRJOnTqlB1V+vx/j4+P6756dnTX8uYsXLwKAHmhpqR7BYBDHjx8HUBy5rzX3/8UXXwRQ/KAwPj6uB4RaSc7Tp08DgOGKrZuxuLiof13PoHpgYADnzp3DyMhIWWqKKIo4deqUfpxKJ9/W09WrVwEUU7bWfuDz+/0YGRnBmTNnam6/GfU8BrW+PomoMRjMExGtCIVCOHPmDM6dO4fR0VEEg8Gy3GijVIZaf4+RQCAAAKbBuDZaOzAwUPG90qCw2lFdoPi3aaPFZqOufr8fgUAAiqIgmUxW/Ts6Ozv1r9emmGyFUf56Ke24VptyVK3SDyvb0X499TwGtb4+iagxmGZDRLSGNhKtBTWleepa3vBW8q+1oGitrq4u/WtFUTYM0OrpypUr+tcTExOm7ebn5wEU00GqnSgsSZKeypRKpaqaF6CpZUJvb2+v/ju3QyAQ0PPSOzs7DSe7bqV9PVRzDJrx9UlE5hjMExFtIBQKwe/348SJEwCKaSZbCeZrTTEJBAKIxWKGo+KlI91mwdh6tCBPUZRNBXy1jM729fXpedf1HJlfK5lMIplM6msH1HKnohrDw8OYnZ0tm7wqiiL8fj8GBgYqRrqrbV+LrRwDTm4lshYG80REm+D3+xEMBvV0lEaMTA4PDyMWiyEajcLv9+tBnyzLevrP2tSgzUqn0/rvqHbke7OCwaCeb3/lyhXT31N6VwQofnA4duzYuttOJpN6KcWdJooiXnrpJYTDYX11W0VRkEgkkEgkEIlEykqeVtt+sxp5DIiocRjMExFtUn9/f9nIciMXPZqZmUE4HIbX69VHuX0+H8bHx2vantfrhaIo25pXrtWrT6VSSKVSNaXqGClNy9Equhw8eBA+nw9erxcXLlzQKxNtF22uwejoKOLxOOLxeFnJ0+effx4vvfSS/kGr2vYbaYZjQESNwQmwREQ1aES+sFaJ5OTJk3qaj7Zo1PDwcNUVUEpplUq2K69cMzw8rH89PT295e2VluscGhrSK7oEg0FIktSQ89Tf34+RkRGcPXsWJ0+eBLC6oFM92q/VjMeAiHYOR+aJqK1Vky6jLXokimJD8oqvXbsGURS3ZTGrUCikpxBtdYLvevr7+/V0pVQqhfPnz9e8CBWAstVTzbZTj6oxtd6x6O/vRyAQQCKR2NQ2qm0P7NwxIKLmxJF5ImpbyWQSTz/9dNnKpGbi8bieYnP48OHt3jVT2iqh9dbf36+Pzk9PT687QTUajW5pAmtpzfJLly7h/PnzNW9Ls94x2SiHfKMPc1o+uxntdWFGqwCkVZSptv1mbeUYEJF1MZgnoraVTCb1FS8nJiZMg6xIJKKvjCqKIp544omd3E1dX18fAOC5555DNBrVy2TGYjHE4/Gaar+X0vLtFUXBM888Uxa0a6UUJyYmMDMzs+VqNM8++2xZQP/MM88gEono50SWZSSTSUSj0XUXqSq9gzAxMVF2DOLxOCYmJjbc19KgeW1qiyzLeO6559YNlKenp3Hs2DGcP38e8XhcnyCdTCYxNTWl//7BwcGa2m+kHseAiKyLaTZE1Lb8fn/ZhEytIowkSejt7UU6nS7LIRdFEadPn25YDnIoFEI0GkUqlTKtww5Az6GvNhVHkiScPXsWk5OTkGXZ9Hf4fD79g0WttFV3I5EIwuEwZFnecGVZn89XsUKvJEllaTta+dC1bdYLZvv7+/U24XAYFy9eRG9vLxYXFyHLMiRJ0o+9EW0SslZm0sjQ0JA+2bfa9hupxzEgIutiME9Ebcvv9+PMmTOIxWK4fPmynoqgVRQpFQqFMDw83LBAXlGUTU8YTaVSmJycrKnMpBbQR6NRXL58Wf8w4/P59KC2nvn6R44cQSgUwuzsLGZnZzE/P6+vRNvb2wuv16vn2ZvNUxgfH8f58+f1ajDah7HS/PyNPiicPHkSMzMz+p2BxcVF9Pb26vu33mTUs2fP6mlYiUQC6XQaiqLo1XvWHrNq229GPY4BEVmToKqq2uidICJqFslkUg8ogWJwGwgEGl4RZGpqCrFYDKIo4vjx4xXBXmlqSjgc1tNCzp071/B9JyKi7cNgnojIAp588kkAxRHYjSrNyLKMZ555BkBxxLnelW+IiKh5cAIsEZGFbCbvuXSyptfr3c7dISKiBmMwT0RkAUNDQwCAcDhsWk1GURREIhF9AmQgEGjoKrVERLT9mGZDRGQR0Wi0osKMNilUm0SpCYVCGB0d3dH9IyKincdgnojIYqLRqF75pbQSila9JBQKcdIrEVGbYDBPRERERGRRzJknIiIiIrIoBvNERERERBbFYJ6IiIiIyKIYzBMRERERWRSDeSIiIiIii2IwT0RERERkUQzmiYiIiIgsisE8EREREZFFMZgnIiIiIrIoBvNERERERBbFYJ6IiIiIyKIYzBMRERERWRSDeSIiIiIii2IwT0RERERkUQzmiYiIiIgsisE8EREREZFFMZgnIiIiIrIoBvNERERERBb1/wFLNQn2URh3TAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kwargs_x0 = {\n",
    "    \"weight\": torch.ones(1,),\n",
    "    \"loc\": torch.tensor([0]),\n",
    "    \"scale\": torch.ones(1,),\n",
    "}\n",
    "\n",
    "kwargs_x1 = {\n",
    "    \"weight\": torch.ones(1,),\n",
    "    \"loc\": torch.tensor([-3]),\n",
    "    \"scale\": torch.ones(1,),\n",
    "}\n",
    "\n",
    "kwargs_x2 = {\n",
    "    \"weight\": torch.ones(1,),\n",
    "    \"loc\": torch.tensor([6.2]),\n",
    "    \"scale\": torch.ones(1,),\n",
    "}\n",
    "\n",
    "plt.figure(figsize=torch.tensor([4,3])*1, dpi=200)\n",
    "x_sample = torch.linspace(-12, 12, 200)\n",
    "plt.plot(x_sample, gmm(**kwargs_x0).log_prob(x_sample).exp(), 'k', label=\"Original\")\n",
    "plt.plot(x_sample, gmm(**kwargs_x1).log_prob(x_sample).exp(), 'r:', label=\"Offset -3\")\n",
    "plt.plot(x_sample, gmm(**kwargs_x2).log_prob(x_sample).exp(), 'b--', label=\"Offset +6.2\")\n",
    "plt.legend(loc='lower right')\n",
    "plt.ylabel('Density')\n",
    "plt.xlabel('Single Gaussian')\n",
    "#plt.title(\"Two MoGs with small and big overlapping\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.         0.49999997 0.9085603  1.6509637  3.        ]\n",
      "0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 "
     ]
    }
   ],
   "source": [
    "x_tick = torch.linspace(-12, 12, steps=20) \n",
    "#x_tick = torch.linspace(-12, 12, steps=10)\n",
    "#sigma_list = torch.hstack([torch.tensor(0.0), torch.linspace(0.1, 3, 5)]).numpy()\n",
    "sigma_list = torch.hstack([torch.tensor(0.0), torch.logspace(torch.log10(torch.tensor(0.5)), torch.log10(torch.tensor(3)), 4)]).numpy()\n",
    "print(sigma_list)\n",
    "n_simulate = 1000\n",
    "n_sample = 10000\n",
    "\n",
    "loc = torch.tensor([-3.,3.])\n",
    "scale = torch.ones(2,)\n",
    "def p(x):\n",
    "    mix = D.Categorical(torch.ones(2,))\n",
    "    comp = D.Normal(loc+x, scale)\n",
    "    return MixtureSameFamily(mix, comp)\n",
    "\n",
    "jsd_x = []\n",
    "for idx,x in enumerate(x_tick):\n",
    "    jsd_x.append(njsd_array_KD(p(0), p(x), n_sample, sigma_list, n_simulate))\n",
    "    print(f\"{idx}\", end=\" \")\n",
    "\n",
    "# jsd_x = [njsd_array_KD(p(0), p(x), n_sample, sigma_list, n_simulate) for x in x_tick]\n",
    "jsd_x = torch.vstack(jsd_x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Translation Parameter')"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAvMAAAJBCAYAAADLBzqpAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAB7CAAAewgFu0HU+AAEAAElEQVR4nOy9d3xU15n//zl3qmY0qkgjCUmo0EGimCoQpohqG3Bsx45J1vFuEm821d5fYn+zm2wh2TibDcnG2fUaJ3EKuAUHgxtGYLoQIJpEBxWKOqjPaOo9vz8GlTNFmpFGZaTn/XrNC+a555x7Rnfm3uc85ymMc85BEARBEARBEETIIQ31BAiCIAiCIAiC6BukzBMEQRAEQRBEiELKPEEQBEEQBEGEKKTMEwRBEARBEESIQso8QRAEQRAEQYQopMwTBEEQBEEQRIhCyjxBEARBEARBhCikzBMEQRAEQRBEiELKPEEQBEEQBEGEKKTMEwRBEARBEESIQso8QRAEQRAEQYQopMwTBEEQBEEQRIhCyjxBEARBEARBhCikzBMEQRAEQRBEiELKPEEQBEEQBEGEKKTMEwRBEARBEESIQso8QRAEQRAEQYQopMwTBEEQBEEQRIhCyjxBEARBEARBhCjKoZ4AEVw455BleainMexRKBQAAKfTOcQzIYIFXdORB13TkQld15EHXVP/kSQJjLGgjknK/AhDlmXU1tYO9TSGNZIkISEhAQBQX19Pi58RAF3TkQdd05EJXdeRB13TwDAajZ2Ln2BBbjYEQRAEQRAEEaKQMk8QBEEQBEEQIcqod7MpLCxEfn4+9Ho9TCYT9Ho9Nm7ciIyMjD6Nt2XLFsTHxyMnJwdGoxF6vT7IMyYIgiAIgiAIF6Namd+2bRtOnDiBl19+uVPpLisrw+bNm/Hcc89hwYIFAY9ZW1uLwsJC7N69u9e2//zP/4zs7OyAz0EQBEEQBEEQwCh2sykuLsbu3bvx/PPPC9bzjIwMbNy4EVu2bIHJZAp43Lq6Or/aGY1GUuQJgiAIgiCIfjFqLfOvv/469Hq9V3eavLw8bN++Ha+99hpeeOEFv8fsUP5feOEF6HQ6AEB4eLjQpq2tDb/85S/x/PPP92P2BEEQBEEQBDFKlfna2lrU1tYiLy/P63G9Xg+j0YjCwsKAx124cGGP7jm7du3ql08+QRAEQRAEQXQwKt1sSkpKAKDTeu6N+Ph4AC53HH+pq6vr0XWmtrYWBQUF2LBhg99jEgRBEARBEIQvRqVl3h8FvcOPvry83G/f9t4CZrds2RKQ2w5BEARBEARB9MSotMx3VEg1GAw+23T4ugermuquXbs601USBEEQBEEQRDAYlZZ5s9kMAIOWA95kMmHfvn145ZVXBuV8g4W8933AYga0OkirNg71dAiCIAiCIEYdo1KZb2trG5C2vti+fbvPYFt/uHfvXq9toqKioFAoAACSNDgbLs59u4DGe0B0LKQ1nxuUcwaD7n+fwfpbEQMLXdORB13TkQld15EHXdOhZ1Qq84HQl1zz3amtre23Vf7rX/96r21effVVxMbGQqFQICEhoc/nCoQqSQEnAIU0eOcMNh2BzsTIga7pyIOu6ciEruvIg67p0DAql1Duud97or+uOLt27QIA8pUnCIIgCIIggs6otMz3lJLSnUAUf28cP34c6enp/Rrj1Vdf7bVNVFQUAMDpdKK+vr5f5/MXp+zs/LempmZQzhkMJEnqtB7U1dVBluUhnhHRX+iajjzomo5M6LqOPOiaBkZcXFynW3SwGJXKfAc9udB0+MoHovi7U1xcDJPJ1G+rfGxsbEDtB+OHxGUnZM5hk1RQO2U4a+4ADgegVAIKFaBSAmotoNGCMTbg8+krsizTjWeEQdd05EHXdGRC13XkQdd0aBiVynxmZibKy8vR2trqs02Hoj9+/Pg+n6cjn31/rfvDjdL33sPuinYcz3oBVoUaGqcNC//8GR65fQTppmqxsVoNGKKAiCggegxYQjKQOPb+v6lgGs1QfASCIAiCIEYh3GoBWpsBcxtgagPMJnCz6182bwlYdGAG1OHAqFTmMzIyAHSlqPRGXV0dACArK6vP5/Gn0uxwR977Pnj+rs73R6Km4NepD8GZ0LVFZFWocTBhDo7Ez8K3r7yD3LpzXQPYbMC9Oter/Br4fTEHAIUCSE4HGz8FyJwMNjkbzBA5GB+LIAiCIIgRBOccaGkC7taC360F7tYC9+rAmxtdyntLk+tfm9XnGCw1AyBlPjRYuHAhtm7ditLSUp9tamtrYTQa+xUAW15eDqDn4lTDHosZaHKlxizXJ7oUecm7r5dTUuDXk59EsqnW00LvtYMTuHkD/OYNYP8H4IwBGZPAsueCzZgPJKUMaxcdgiAIgiAGH25qdekPdyqA2xWuf+sqXQbEALBJSlyKTMeZmMlo0ETg++b+pyMfCkalMq/X67FgwQIUFhbCZDJ5KOwd7jEbNmzw6FtbW4utW7fCaDTia1/7mt/nC1m0OiDKtUr9IDXPpyLfgVNS4M301fj2lXdgcLQHdi7OgdIr4KVXwHf+GRg7DmxxHtj8pWSxJwiCIIgRQF8KTvKWRvBL54Ebl8CvXwKqbvX5/DXaGJyJnYwzMZNwISoTNoW681hD6x2Enl1+lCrzAPDcc8+hpKQE27dv91DKt2/fjvT0dK+FnvLz81FSUoKSkhLk5eV1uuy409/89MMFadVGYNVGyJzj+DvXACfvtc/pMVPxzOJ/g0HFkB4mI1NlRabcjAltdxBXUwrU3AHu1gG8lyCZypvg7/wOfMcfgRlzIa14BJgwjaz1BEEQBBGi8Pxdrh3/qFjAhzLPOQdulYEXnwIvKQLKr/X5fFZJhYtRGTgTMwlnYyahWhfns+15xGB5n880dIxaZV6v1+Pll1/Gj3/8Y2zduhV5eXloa2vDrl27EB4ejhdeeMFrv5ycHJw4cQLx8fE+FfmO8TsYCUUUbE4Oqx+KfHda7RzFdoZiaAFoARiRlLYAMxfqMTNWhSzzHWhvXgW/cRm4fhGwWrwP5HQAZ45DPnMcyJgEafXngJnzwbxUmuvLip8gCIIgiKGH36sDLzwIfvwAUFvZtzGUSlQlTMJZ43ScDU/DRRYNm59llc4ojSGpzDPOeWAa2gikuLgY5eXl0Ov1yMjI6FFJD3Tcuro6rxb+gcLpdKK2tjbo48qc46l3rgWs0PeEWsEwZ2w4lqRFYHacCuobF8HPnwI/fxJovNtz54SxkDZ+CZi9ULDUO7/3bOeKX/HzN7x2lSSps2JtTU0NpdEaAdA1HXnQNR2Z0HUdeQR6Td2f01x2AsWnIO//ELhS7P+JVWogOQ0sOQ3OsWm4GJGGExY9Tt9zotbk8HsYBmDiGC1mJ4Vj3thwZMRo/Z9DHzAajZRnfiDIzs5Gdnb2gIw7UpAYQ06qAQfKW4I2ps3JUXCrFQW3WqFTScgdNxYPPzQdKV/4GnC1BPzYPvAzxwG7l4CWmkrI//cykDkZ0uPPujLiEARBEAQRInDIBz4G37cLqPMjaYY2DJiUBTZhGtj4KbAnZ6Dkrg0Ft1tx4k4bWmucAHxnqulOpFaBWYl6PJAUjpmJekRogqtcDzakzBN+s2FKDA5XtHS6zXf3XO+w1ysY8J+rx0GvVqCiyYob9ywobbDgxr12tNp8r9bNdhmf3mjCpzeaMCNBh4cnZWDO370A6Wkz+PHPXD529+o8O5ZegfyzF4EHciA9+dWgfVaCIAiCIAaC+xpDcyP4m//Xc9MxRrCZ88Gy5wITpoIrlLhYZ8ZnZc04cboCJrt/OzsSAyaNCcPsJD1mJ4YjI0YDaQTF35EyT/hNerQW381Jwq8KqiBxhi8o4qBmEmxcxlvOesiM47s5SRgfGwYASDSosTDFlZZT5hzljVacrTbhXLUJl+rMPmNpz9eYcb7GjNRINZ6eEYcFyx8Ge3At+Olj4Hv+Ctwp9+x0ugDypXPACPpxEgRBEMRIgcsy+KkjrnzvgCuDnTd0erA5uWA5y13pqhlDvcmO/Zea8Vl5M2rb7H6dLzpMidmJejyQpMeMBD3CQ9z63hOkzBMBsSQtAimRahwoaoa6wRVQomYS1sVHYdmcSKRHe/c1kxhDZowWmTFaPD4tFi1WJ47fasXhimZcrGuHt5/0rWYbXj5cifExWmyaMQaz5i0Bm7cEvOgY+M4/AfU1Yof2bkXAZGeQPjFBEARBEIHgXnASToer4qqzh2ezQgFowlyV441JQMYkXKpvx4dXG1F4uxWyHyF7mTEaLEgxYO7YcKRFaUZN9jtS5omASY/W4ja3oxldP8rxXOdTkfdGhEaB1ROisHpCFOpNduy90YQ915vQYvX8od9osODfDtzB7EQ9vjbXiMS5i8Fnzgc/9An4h+8AplbPE7Q0QT6yF2zxylHzYyYIgiCIYUG3gpN+43QC5jbIZobCVjX++kkFyhp794GfNCYMOanhWJhigDFc3Wv7kQgp80TANDU40NwoKt3NjU40NTgQFRP4VypOr8KmGXF4YnosDle0YPflRtxs9vwBn6k24VsfluMxbR02Hv8j1NwJKJWAWuO1PDP/02/A39oK6MIF9xu+aiPwzNcDnidBEARBEH6g1QHhES5rfE/ZbcIjAKUKACADKIychHcSFuG2JQ6w+FbkUyPVWJ4RiSVpEYjVqfyaks0mo6XRCbNJhqWdw+nkAAdUagaVmkGtYYiMVkCnDz13HFLmiR4pLjKjtkr0T3M4vO91HT/YBqVStIIbk1TInqPz61xqhYS8zCgsz4jE0ZuteKv4LqpaxUw2dpnjbXMcDk34Mr555R1MabnZ86B2G9DcIMosZu9tCYIgCILoF1x2ApZ21665F794WVLABgnqiAio7qeQPlPVhj+crcfNJt8KvFbJsCw9EisyIzE+RtvrrjvnHI13nai+Y0ddjR1tLb0Hy06bFYaMiaTMEyMIh4PjToWtRxc3ob0dcNjFH+6dChumzgzzUPJ7QmIMS9IisCjVgAPlzdh2/i4a28WcsdW6MfjhrK/jc7WF+HzNMSghA+BAU4P3QQFAHw6oNC6LAUEQBEEQQYU3N0Le+nOv+eLLI5LxwbxNOG41wKpQQ+O0YdahO2izOXGhrt3nmMZwFR6aGI28zEjo1b0r2nYbx60yK26W2mBqC6yOgVodmm65pMwTPmltdvqtyPvC6XSNEx0b+FdNITHkZUYhJ9WAN4vv4qOrjUIAjMwk7EjIwflpy/FCThKSItSwf+9Z2FpaoOZOSNztR2xqA3vkYUgrN/TvQxEEQRAEIWApOQ3Hf7zYla2mG0ey1uHXY5bC6QBwXx+3KtQovNPmc7xxkRo8mR2LBckGKKTelWy7naPsqgVl16xw+JfwxgO1JjSVeaoAO8IIdgXY2io7zhSa+vTDUCqB2Qv1MCb558/WG2UNFvzfqRpcvWvxOKZWABNiw3Cjurlzxb/QchOPXPoQ6SaxGAWbsxhJ/+9lSFotVSAcIVBVyZEHXdORCV3XkYckSTBcOo2G/94MOBzuB1Hx8FfwvdbxPtNRu5MaqcZTWWOwMNXgVy54zjlul9twpcQCq6Xnk0gSEG6QEKaXOj0GbDYOu43DZuWYs0iHyOiBtXMPRAVYUuZHGMFW5gGgrdWJU0dNfvmbuRMTp0D6eA0SklWQ/FhZ94ZT5th5qQFvFtf7dWNQcBnfvvw2cuvOCXL11BmI+5dfoa7NRA+TEQApCCMPuqYjE7quIwvOOfDRu5B3bfc8GD0G0lf/P/x3fZRf1eNVEsPfzzNieUak3wWdTK1OnD9lxr16324E4RESEpNVMCaqEBmtgKQYWuv7QCjz5GZD9Eq4QYHcPAPOnjSj5k5gJvqGeica6s3QaBnSxmuQNl4NtUbq81wUEsPj02MxI1GHLceqPQJk3XEyCb+e+gUkm+uR3lbZKbddOo+6//cc+Ld+5IqmJwiCIAjCb7jDDv6n/wE//pnnwekPQPrb58HDDSg4fc2v8SSGgBT52+U2FJ82+ywrk5isQsZEDaLHKEZ8iuq+a1XEqEKpYkhJ63v+VquF4+oFC/Z/2IKrF9pht/XPGjMhNgy/XJeGhPDeXXicYPhw5TeAML0gt5ddg+PlF8Hv1fdrLgRBEAQxmuB2O+T/+5lXRZ7lbYD0rX8GM0TA5uSw+ulfY3Vy2Pxo63RynD9lxrmT3hV5Y5ISD642YM4iPWLilCNekQdImScCoPp2z1bwDvQGyWcQicMBXLtoxb4PW3DtosVnmkt/UCuYR5YbXxS0qIDv/xSIjBEP1FZC/s8XweuqvXckCIIgCKITlyL/MnD+pHhAkiA9/RykJ/8OTFJA5hw7L/pfOEqjYFD34gJjNjlxbH8bbpV56iNhOoZ5S/SYlxuOiKjQSy/ZH0iZJ/zC6eSoqfLPxcZqkbF8nQGzF+oQM8b7D8phB65esODgJy2ovmNDX0I3Al3x2xNSIX3/p8AYo3iw4S7kX/wzWegJgiAIoge43Q751Z8CxacEOdNoMeaffg7FikcAAFaHjJ8ersTbF/xX5heN6zngteGuA4f3tnkUrQSAcZlqLF0TAWNicBJuhBqkzBN+UV/j8Mhoo1QBk7O0HcXbOnHYgYa7ToxNVWPRCgOWrArH2FTvP7B2M0fRMTMKD5nQ2hJYHky1gkHjZyCLSnKt+Fl8IpQv/QzK1AyxQUM95F/8E3ig5acJgiAIYhTQqciXFIkHNGGI+/FvELbgQQBAi9WJH+6/jZM9pJ10R8GA9ZNjfB6vq7aj8GAb7DbRgKdQALMW6JA9RwelauS70/iClHnCL9xdbAwREpasNGDCVC1yVxoQHiF+laq6tY+MVmL2Qj2WrjEgKcW7Un+31oHDn7bixhULuOyftV1iDDmpBr/aOmSOc9UmAACLHoP4l7dClTlJbFRfA3nLj8Bbm/0akyAIgiBGA1yWwd/4lacirw2D4oV/h2bqTABAvcmO/7f3Jq7eFYtAsfsvbygY8N2cJKRHa70ev3PThpNHTB51b/QGCYvzDEge1/d4vpECKfOEXySNU3f6wSckq7A4zwC9weVC05HtJmGsS1FXaxiSUj1/XIZIBR7I0ePB1QbExnsmUpJl4PJ5CwoOtMHU5p+VfsOUGPhjnOcA/uNQZadCr4iMQtzm/wGSUsWG1bch//JH4GaTX+cnCIIgiJEO/+sfwU8dEYXaMEjf/TdI46cAAMrumvD9PeW40yIa/8LVEv59RQp+uS4NyzMiOnfUNQqG5RkR+MXaNCxJ855VrvyaFWcLzXD3xI1PVCJ3pWHU+cb7gvLMjzAGIs98B1arjNpKO1LS1V6jwzsKNxjHqqDpJf0k5xzVt+24eK4dlnbPr6BCCUybGYbUDO/n6s7hihb8qqDKr7zzagXDv65IxcoZmQCA6iuX4PjZS0BdldhwygxI3/4XMCVlbw0FKHf1yIOu6ciErmvoIe//EPztraJQEwbp+X8Dy5wMSZJgURnw3Ntn0GAW/XFjdUr867IUpEZpusbjrqw1agXr0Ue+4roVJWfaPeRjx6kwc54uKLVrhoKByDNPlnnCbzQaCakZGp/KNWMMqRmaXhX5jrZJqWosWxuBzEkaj+NOB1Bc1I5zJ829ZrxZkuZa2buv+JelR2BOkpiO0ubk+PfPbuF8pcuVhkXFQPrHzUBsvDjo5fPg2/63T4G5BEEQBDES4GeOg7/zuihUKCB9/SWwzMkAgOpWG/7h3bMeinxyhBo/WzVOUOQBl4usVin1qMjfLveuyKdP1GDW/NBV5AcKssyPMAbSMj+Q3Kt34NwJM8wmTytNRJSEOYv00If3vpJ1X/E7ZY4tBVU4erNVHFOrxO82PQCtrRWyLIPXVUN++fuAm7882/hFSA99vn8fjhhwyNo38qBrOjKh6xo68FulkF9+EbCLbjPsy9+BtGgFAJeP/A/yb6HOJCryk8Zo8c9LUxChCdwCXXXLhtOFZpd/bPcxs7SYMMW3QTFUIMs8MWKJjXMVeRiX6elr39Ik4/DeVtT6kRrTfcWvkBiez0nCwhQxULbF4sB3dpzvzFPP4hMhfeuHgFo8P39/G+QTh/r6sQiCIAgi5OCmVsj/+1NPRX7D052KfGO7Az/c76nIT4zV4l+X902Rr62y44w3RX66FhOnakNekR8oSJknhg1KFUP2HB0eyNFB4eaq7rADJ4+aUHHDGvi4EsM/LkrycLmparbg3w/cgsXhsgyx9ImQ/u4fAbebBf/Dr8HLrwd8XoIgCIIINbgsQ/7tL4B7dYKcLV4J9tCTAACLQ8bmg7dR3Soq8hnRWvzLshToVIEr8k33HCgqMHkEu46frMGEqZ7uuEQXpMwTw46kFDWWeEl3CQ6UnG7HpfPtAfuyqxQM38sdiwmxYuqrG/cs+PmRSjjvp8NksxeCff5vxc4OO+T/+ymlrCQIgiBGPPzDt4ELZ0Rh5mSwTX8PxhhkzvGrgiqUNojGtfRYPf49LxXhvVjkZZl3vjowm2ScPGqC7JbILm28GpOzySLfG6TME8OS8AhXuktveelLr1hx5rgZTj+rv3agVUr45weTYQwXxyyqMuGNs10WCLZiPdiydWLnhruQt/4c3D3RLUEQBEGMEHjxKfAP3haFEVGQ/v5FsPsVIrefv4vjt8WCUMlRYfjfz89EpLbnDHAOO8eenc346C/N2LOzGQ47h93GcfJIG6wW8ZmenKbC9NlhpMj7ASnzxLBFqWKYvVDndXut6rYdJ4+YPDLdeFvxdycqTIl/XZ7qccP54EojDpXfz3DDGNjnvwJMnCZ2vlIMvvNP/fhEBEEQBDE84Y33IP/ul6JQkiB97ftgUbEAgM/KmrHjolgpXa+W8MvHsjEmvHdXmMpbNjhdoWpwOlwFoYoKTGhtFgOhxxiVmDFXR4q8n5AyTwxrGGOYnBWGGXPD3F3ZcbfWgROH2+CwuxR3byt+byRHavCLR7OhVohf/9+cqEFZg8V1XqUS0te+D0SJ5aX5pzvBi44G6dMRBEEQxNDDZRnyH/4bMIsWd/bYl8EmTQcAXKlvx/+cqBaOKxjw/5YkIy1GjEnzxc1SMaD26gUL7tY6BFl4hIQ5OZR+MhBImSdCgtQMDeYv0cO9hlNDvROFh9pgt8keK/7KWzbPge4zIzkKL66cKMhsTo6Xj1SixepypWGR0ZD+/iW4R+PKf3wFvL6m/x+KIAiCIIYB/MDHwKVzonB2DtjKDQCAFqsTPz9aCYdbJtG/n5eAGYnhfp2jqcGB5kbRVdVmFY1uag3D/Fw9VGpSTwOB/lpEyBCXoMLCZeFQqcXVeuM9J44f9Mx0424BcGd9VhLWTowWZLVtdvziWFVXQGzmZLCnvip2tLRD/u0vyH+eIAiCCHl49W3w9/4gCqNiIP3NN8AYA+ccvz5ejbtm0YK+YXI0Vo2P8jpmcZEZ+bubhdfxg21e27pz7LM2FBeZ+/BJRi+kzBMhRVSMEjnLwqHWiAp9c6MTLU2yh6ypQbz5uPPVOQmYPCZMkJ2rNuG9bj6B7ME1YAuWiR3Lrroi/gmCIAgiROEOO+TfbvHIJy89+x0wvas+y+4rjThVKSri0406PDPLrXL6fRwOjjsVNljaufBy9F4qBjarq+2dCluv1d+JLnoOOyaIYUggueaPH2yDUikq/glj1Uh4xPV/lYLh+7lJ+MdPKtBo6bK0v1VyF9kJekyOux9Jv+k58NLLQDf3Gv7RX8CnzACbOL1/H4ggCIIghgD+4TvArVJBxlY8AjZ1FgDg2t12/OmcmG8+UqPACzmJUPjwaW9tdqK/G9dOp2uc6FhSU/2BLPNEr1RVVQ1qv57oWPG7+9n5bG+Hh3XgdoUVdnuXFT9Wp8L3c8ei+31J5sAvjlXBZLvvP6/VQfrq/wd0L8HMZci/2wJu8m/rkCAIgiCGC7zyJvie90RhYgrY5/4GAGC2O/Hzo1WCnzwD8PyiJMTqPNNGdxAdq8S8XD2Uvpv0iFIFzMvVkyIfAKTMEz1SWFiIHTt2oKioKKB+RUVF2LFjBwoLC4M6n6Cs+B1A4z3Ruj81XoenssYIsjqTHf97sqazQBVLnwi2YZM4WMNd8Ddf69+ECIIgCGIQ4bIM+c//A+GBqlBA+rsXwNSuFJNvnKlDnUn0jXlsWixmJfaeucaYpEKut+KPvRAeISF3pQHGpD6uBEYppMwTPqmqqsLJkycBAAUFBX4r9EVFRSgoKAAAnDx5MqgW+mCs+Bc8GI74hDCPY49Pi8W0eFF+9GYr9pd1VX5lqx8FJmUJbfjJQ+DnT/ZtQgRBEAQxyPAje4HSK4KMrX4MbFwmAFfs2N4bYtXzqXFheDpbNHr1RLjBVfwxIdm/B3ZCsgq5eQaEG3quIEt4Qso84ZOkpCTk5OR0vvdHoe+uyANATk4OkpKSgjqv/q/41V6PKySG53OSEO6WEuv1olrUtrmCg5jkslxAJ1om5G3/C24mdxuCIAhieMObG8Hf+6MojE8Ee+gJAC73Gvd88lolw3d78JP3hVLFkJLmnzKfmq6GUjX4ueXNZjOcIZ6djpR5okfmzJnjt0LvTZGfM2fOgMxroFb8cXoVvjk/UZBZHBy/KezmbhMdC/bkV8SOTQ3gf3nD/w9AEARBEEMAf+e3QLtJkEmbvt7pXvOns/WoM4mZ4J6ZFQ9juHdDWG9cv+hf0oqq2z2nkx4InE4ndu/ejffeew/Nzc29dximkDJP9Iovhb6+vr5TwR1MRb4D14rfv5tLnFHp94p/YaoBq8ZHCrLiWjM+vdHU+Z4tXA5Mny204UfzwS+d9escBEEQBDHY8AunwU8dEWRswVKwqTMBAMU1JnxyvUk4Pt2ow5oJUX06X1ODA02N/lm9ayrtcDoHNx1lYWEh6urqUFNTgzfffBNXrlzpvdMwhJR5wi+8KfRvv/02Dh48OCSKfAfVfq7kL59vh93m/03i2dnxGKMTI+n/cKYe9feDgRhjkL74DUAj+tjLf/ofcAsVuyAIgiCGF9zhgPzOb0Wh3gD2xN8CAKwOGf9zQqxurlEwfHN+AiQWuPuL7OQoKjB5yBUKYHKW1iP2zWEH7tb2XBsmmNy+fRunT5/ufG+323Hq1Ck4HIM3h2Ax6vP+FBYWIj8/H3q9HiaTCXq9Hhs3bkRGRka/x66trcWuXbtQWlqK8PBwtLW14dFHH8WCBQuCMPPBp0NB71DcOecoKSkR2gymIu90ctRU+VGFAoDDAZw50YZ5i/0rO61TKfCN+Qn4twN3OmXtDhm/OVGDf12WDMYYWGwc2ONfBt/+alfHe3XgH7zdeXMkCIIgiOEAP7QHqKkUZOyxZ8AiogAAOy83oKZNfKZ+aWYcEg19c6+5dsmCdpNoRFOpGXLzwqE3KJCYosKpoya0tXTlvqy6bRuUTDbt7e3Yu3evIJMkCatXr4ZSGXqqcejNOIhs27YNJ06cwMsvvwy93hXQWFZWhs2bN+O5557rl9JdWFiI1157DZs2bcLXvva1TvnmzZsBIGQV+kmTJuH48eOd7jXdGUxFHgDqaxweFeWUKmD8ZC1uXLF4HKurcuLGZSsmTdf5Nf7spHDkZUZiX2mXH925ahP2lzUjLzMKAMCWrAYvOgpc7VrU8P0fgC/KA0tK7dPnIgiCIIhgwk1t4B+8JQrHjQdblAcAqG2zCZXPAWDymDA8NCm6T+drvOfA9cuir7xSCSxba4BG63IK6Yh9O3vCjJpKO9QahqTUvi0cAoFzjs8++wwmk7hrkJOTg/h471Vthzuj1s2muLgYu3fvxvPPP9+pyANARkYGNm7ciC1btnhcaH8pLCzEli1b8NxzzyEvL69T3mH537lzZ7/nP1QYDAasWbPG6zG1euB/hN1xd7ExREhYstKACVO1yF1pgD7c8+t95YIFddX+WfMBl7tNTJi45v39mTo0WVzbcEySIH3pG667VAdOJ+S3tnpd8BAEQRDEYCHvfR/y7jch/89PAFOrcEz6/N+BSa7n5Btn6mDr5q8uMeDv5xn75F7jcHCcPWEG3B6BC5fpOxX5DpQqhjmLdJgxNwxL1xpgTBx4q/zFixdRWipWvU1JScGsWbMG/NwDxahV5l9//XXo9Xqv7jQdCvhrrwVeDMhkMuG1115DVlaWh/V9586dncEWoYyviO+DBw8OavBI0jg11BrXjSYhWYXFeQbo72erCTcosGSVAdFj3LLXcOB0QRtaW/zztQ9Xu9xtumOyyfjj2a5ryIxJYKs+J3a8UgxedCzAT0QQBEEQwYPn7wL/4G3g+kVBzh5YBDZxGgDXjvPx22Jq5TUTopAere3TOa8Ut8PUKguySdO1iIrxrqgzxpCaoYFGM/AqaUNDAw4fPizItFotVq1aBdaHhctwYVQq87W1taitrcXChQu9Htfr9TAajX2qXrp9+3aYTCasXLnS41hOTg70ej1WrFgR8LjDBfdgV3f27t3rseIdKIyJKixda8CMuWGYk6PzyFajVDEsWh6OhLGiZd1m49j30R2/o+bnjA3HkrQIQfZZWQsu1nUFurJ1jwMxYjEN/u7vwC3tgXwkgiAIghhYlEqwx54BANidHK8X1QqHDRoFns6O69PQ9TV2lF8XjWVRMQqMn6Lp21yDiN1uxyeffOIR4JqXlyd4aIQio1KZ7wja1Ol8+053+E0VFxcHNPa+ffsAAFlZWR7HMjIy8MYbb+CLX/xiQGMOF7xlrZk/f75Hu48//hi3b98elDlpNBJSMzQ+V9SMMcxZpIfRTaGvq7Gg6Lj/OyTPzo6HTiX+XF47WQuHfD/3vEYL6fPuuefvgX/0rt/nIAiCIIig4h48BoDlbQCLc+04f3StAXfcdqr/ZmYcDJrAq7DarE6cPeGWv14BzJyvgxRgsamB4NChQ7h3T4wLyMrKCkrCk6FmVCrz/ijoHau08vJyv8ftsOQbjcaQX+W54yv95Lx58zBz5kyhLeccu3btGjbuRIwxzJqn9/ChP3fqHupr/POfjwlTepSxvtlsxYdXG7oEsxcC93P1dsDzd4HXVnX5Le59vy8fgSAIgiACgnMOtLulSjZEgq1zVXpttTrxbomo3GbGaLEiQ6yz4i/HD9ei3Sy610zJDoMhIvCFQbC5fPkyLl26JMjGjBmD3NzcIZpRcBmVynxtrWtLyWAw+GwTHh4utPWHGzduAOiy+O/atQtbtmzB5s2bsXnz5oCt/MOFnvLIM8aQm5uLqVOnCn1kWcZ7772HlpaWQZ2rL1RqhtkLdWBu3/gzhW2wWmXvndxYNzEa6dHiVuFbxfdw19wt9/wXvgYougfDOsB3/rnTb5Hn7+rX5yAIgiAIv7hwBnCKLiVs/RfAwlw6yo6L92Cyi8+/5+YaoeiDFf3OzTZcudAkyGLjlUifMLiJMbzR0NCAAwcOCDKVSoW1a9eGZBpKb4yMTxEgZrNrpRps63mHFT88PBzbtm1DdnY2NmzYAMC1KHjppZewcePGTpm/uG8LeSMqKgoKhWv1K0nBW6OdOnVKUOQXLVqEuXPnerTLy8uD3W7H9evXO2V2ux3vvPMOnnnmGWi1fQukCSYxY9SYmh2Gi+e6/Ngt7RzFp9oxLze81+AXSQL+YX4ivrenoqu/Q8Yfz9bje7nJLkFSKpC3HvKnf+1sw08fAwz3LR0suNeHcNH9b0p/35EBXdORCV3XwYFzDueubaJwjBGKJavBJAl1Jjs+utooHF6SFoEp8YHrRbLMcHhftSBTKoHZC/SdeslQ4ctPfsWKFYiNjR2iWQWfUanMt7W19d6oH23b2tpgMBiQnZ3decxoNGLTpk3YunUrjEZjQHnmv/71r/fa5tVXX0VsbCwUCgUSEhJ6be8PFRUVOHasKyPLmjVrsHTpUp/tn3nmGfz+979HWVlZp6y9vR3vv/8+vvGNb0ClGviUU71hNHI0N97CnZtdfn01lXY01mkwdUZMr/0TEoANlVbsKum6cR2uaMEzOWHIHutS2OVnv4nqY/sgt3Xblbi/1amQgnd9CO+Eap5gwjd0TUcmdF2DQ+vObWjd+aYg4zYr0CpmnmMWM/gPngMHsH3sGthjpnceU0gMz+dNRUK0f3VYunP8UA1aW0SX1YVLEpCR2fszdaDZsWOHh0F03rx5PeoyoQgti3shkFzzHRb/8vJyIb98Bx1Bsdu3bw/O5AaYtLS0zsw7vSnyAKBUKvGlL30JRqNRkNfU1OAvf/kLZNk/d5aBhDGGZavHQhsmWguOH6lFS7N/6Sq/uSQTBo24Dv7VgeudeeUlQwQMn39W7OQlCIkgCIIg+otsNsF5r054ya2eKaR5Wyuc9+pQZpFwIFp0jX1sxlgk90GRr6tpR8nZBkGWMFaHKdl9KzYVTE6fPo2ioiJBlpCQgEceeWSIZjRwjErLfHh4uN9KeiCuOB2+8r4CYDuU3NraWhQXFwuW+5549dVXe20TFRUFAHA6naivr/dzxr2TlZWFmJgYjB07FjU1NX71efjhh/H2228Lf+Pi4mIolUosWbIkaHPrK5IkYdnqJHzyflfGHYedI//DCuQsN/iVa/bz02Pxu9Nd8RQl1S3YceIactNc1nk+70Hg/TeBBvFaOJ1Ov/+OhP9IktRp5aurqxsWC0eif9A1HZnQdQ0+TocMRHdzGbFZAZMXr4L7bbanrQfvFkCmZTIeydQF/GySZY5Dn7age31ESQKmzlQFFG84ENTX13sU6FSpVFi1apVfrssDSVxcXNDdj0alMt9TSkp3OgJhA2nb0/h6vR4mkymgTC+B+nUF++aYmJgY0Jh6vR7r16/Hjh07YLd3WaTPnDkDg8GAGTNmBHV+fSE13YApWVG4XNLUKbtb50DZNQvSJ/SeD3fthCh8fK0B1a1dn+8PZ2oxd6weaoUEKJRgGzaBv/ErsaPNQg+vAUaWZfobjzDomo5M6LoGB7ZyAxQrXbF43OmE/KNveCrzUbFQ/OcbuFhrRtG+W8KhR6fHI0IjBXwtrl+yoKXJKcgmTQ+DPpwN6XW1WCz48MMPPfzkly9fjqioqBH5nRuVynwHPVnnO/zfA1H8O6zxPS0AOnYFuvuVj0Ti4uLw0EMPYffu3cIP5/Dhw4iMjERaWtrQTe4+C3KNqChtEVJpXT7fjvhEJfThPa+aVQqGL8+Kx08PV3bK6kwO7NqyFZ+rO9HVUKEAnN1udmYTnN/7MgBP6z9buQHSqo19/DQEQRDEaIcXHQXqqnwe314s7hZHahVYPyVwl5i2FieuXbQIspgxGoyfogXgX0HGgYBzjr1793pUqp8+fTomTZo0RLMaeEalz3xmZiYAoLW11WebDkV//PjxAY/bU9BsxzF3v/KRSGpqqke1W8459uzZg4aGBh+9Bg+1RoGZ80V3KKcTOHfS3On/3hPzk8MxPT5MkL0XvwBNJivQdM/1cjo9OzY1dB3v/rKYPdsSBEEQhB9wzsE/2SEKu7lzlNSacLFOrEr+5PQx0KkCc/ngnOP8KTO6G7gZA5auTBry4lAnTpxARUWFIDMajcPCxXcgGZXKfEe1r46AVW90uMF4q+Tqi462PY3bwWhQ5gFgypQpmDdvniCz2Wz44IMP0N7e7qPX4BGfoMK4TDEPbkO9EzdLew+GZYzhbx8wCjb2dqUWf5n4EBAV2/Vyz2PLJCAqRmwTFQtoAw8+IgiCIAgAQEkRUHlTlHV7rrxdfFc4NEanxKrxgReIullqQ8Nd0VCVNTsGcQlhPnoMDuXl5Th58qQgCwsLw7p160ZMPnlfjOxP54OFCxdi69atKC0t9dmmtrY24EquGRkZ0Ov1PgM/TCZTp8U/kEVCqDN//nw0NjYKOeibm5vx8ccfY+PGjUOeh3bqjDDU1TjQburmblPcjoSxKmjDel7vZsZosSwjEp+VdW3p5RsfwKNfeQLGcNcigV8tgfxf/9TVictgDz8F6cE1wf0gBEEQxKhF/uQ9UZCQDFhcRrML4Sm44GaVf3xaLFSKwGy6VouMK8Wie41OL2HOwqFNM9rU1IRPP/1UkDHGsGbNmh4LhI4URqVlXq/XY8GCBSgvL/fqN99RqdVbcafa2lps3rwZW7du9Tr2xo0bhTG607F4WL9+fdALVg1nGGPIy8vzyClcWVmJgwcP+uXSMpAoVQwz5ooWBYcduHjWv52DTTPGQNVta9EhA291s4CwSVke1nn+8V/AKV0lQRAEEQT49UvAjUuCjK15rPP/7xoXCcdidUrkZQZulb94rh12u/jMnjFXD5Vq6NRJm82Gjz76CDabuKO+aNEipKSkDNGsBpdRqcwDwHPPPQe9Xu815/v27duRnp7uNVd8fn4+SkpKsG/fPq9BrBs2bEB6ejpef/11j2Ovv/46jEYjHn300eB8iBBCpVLh4Ycf9ljEXLx4EefPnx+iWXURZ1QheZxY1Krqth111b0r3GN0KqybGCXIDpa34FaTtUvg7kLTUA9+XCwvTRAEQRB9QXb3lY8ZAzZ/CdjKDbi49iu4YBgnHO6LVf5urR2VN8Vn4thUFeITh64gJOcc+/fv90g3OWHCBMyaNWuIZjX4jFplXq/X4+WXX0ZJSQm2bt2KsrIyFBcXY/PmzQgPD8ePfvQjr/1ycnJgNBqRlZXV6Xvvzo9+9CPodDp861vfwr59+7Br1y68+OKLiI+Px8svvzyqrPLdCQ8Px8MPP+zhu3bkyBHcvHnTR6/BY+rMMKjUYvBOyel2OBy97xw8Ni0WWmXXz4kD2Ha+W9YApefNjn/0Lrhb6iyCIAiCCAR+p9zlL98NtnIjmFIFrNyAtw1iOujYMCVWBmiVl50cJafF3WqlyvXcHErOnTsnuPACrnTeeXl5ftWMGSkwPtQ+DsOA4uJilJeXQ6/XIyMjw6eSHii1tbUoKSkB4PKRH4ygV6fTOeTFGnrj+vXr+OSTTwSZRqPBU089hcjIwLf9AkWSJCQkJABwVaftnjrzVpkV50+JN6zxUzSYkt37Deut4nq8XSJaB36+ehwmjgmD83vPujLWuMGe+RakxSv78jGIbvR0TYnQhK7pyISua/CRX/8F+MlDXYJwA26+9Cp2l7bh6M1W2GVRzfvaHCMemhRYOsrrlyy4UiL6ymfNDkPaBM2QXdPbt2/j/fffF1x11Wo1nnrqqc5CmsMRo9FIRaMGguzsbL+rsQaC0WgcNVlrAmHChAloaGjAiRNd+ditVis++ugjPPHEE1Cphm7LLiVdjdsVNjTUd0Xql16xIjlNDUNEzz++DVNi8NG1JrRau/r++Xw9Nq9I7WqkUALOLms8/+Q98JwVYNKo3SQjCIIg+ghvqAcvOiLIjuZ+Cf+9vwpOH6baMFVgFmtzmxPXLomKfGS0wiMT3GDS3NyMTz75xCPmbvXq1cNakR8oSIMghoR58+Z15uXv4O7du9i/f/+QBsQyxpD9gA7dKl2Dc1cwbG/z0qkUeGKaWK23uMaM4hoT2MoNYI88BZazXOxUVwUUi6m0CIIgCMIf+MGP0T3he3nUOPy3Jc2nIg8AvymsQXmjxXeD7uNzjpIz7ZC7Z6JkQPacMLAhyilvtVrxwQcfwGIRP8P8+fORnp4+JHMaakiZJ4YExhhWrlyJmJgYQX7t2jWcPXt2iGblwhCpQOYkjSCrr3Ggrrp3//Y1E6IQGyZueL1z4R6kVRshrX8a7EvfAJLFm4386fv9njNBEAQxuuBWK/jhvYLsg5mf61GRBwAnB3Zf8a9wY02l3ePZl5apRlTM0Dh2yLKMTz/91KPwZHp6ukdNm9EEKfPEkKFWq/Hwww9DrRa36o4dO4Zbt24N0axcTJiihTZMtDpcPNsOZy93SY1SwhPTRev8hVozLta6CokxxsBWbRQ73bgEXna133MmCIIgRg/8xEHA1FXJXgbDcSnRr77HbrZC7mW32WHnuHBGjCHTaBkmZw1d0Ovx48c9KrzGxsZi9erVoyrg1R1S5okhJSoqCqtXrxZknHPs2bMHzc3NPnoNPEoV8wh6NbXJKL9m9dGji7zMSMTqRKvFWyX1sDhkyJyDzV3sqvjaDb73/X7PmSAIghgdcM7BP/tQkNmmPQCrn7GnVieHrRfj1NWLFljaxTbTZnlmfRssrly5gtOnTwsyrVbr1Sg42iBlnhhy0tPTsWDBAkFmsVjw0UcfwTGEqRvHjlMhOlYMer12yQJLe893S5VCwmNTRWW9pLYdT75zDU+9cw3/fbIeFQ8+JhznZ46D19cEZ+IEQRDEyOZKMVAppnTWLn8IGoV/irZGwaDuoW1Lk9PDeDXGqERSytAkqKipqcH+/fsFmSRJWLdu3aBkwRvukDJPDAvmzp3rkRL07t27OHjw4NBMCC6XmOmzReu80wFcLu69MuzK8ZHQe6mIZ3VyHChvwfdaxuNI0tyuA1wG3/9Bv+dMEARBjHxk9+eFcSyk6bOQk2rwq/+icQZIPtxSOOcoLjKjuxeOJAFZD4QNiStLa2srPvzwQzidTkG+dOlSJCcnD/p8hiOkzBPDgo6A2OhoMfftpUuXcOnSJR+9Bp6oGCVS0sXtuzsVdjQ39rxjUNlig9nu24Lv5MCvJz6Gcn2XfyM/mg9uauvfhAmCIIgRDa+rBopPCTK24mEwScLaCb3nj1cwYP3kGJ/H71TY0HhPVJzHT9Eg3BDc3Oj+YLfb8dFHH8FsNgvy7OxsTJ8+fdDnM1whZZ4YNmg0Gjz00EMeeeYPHDiA+vp6H70GninZWrgVrcWl8z2n9dp1uQG9Jdh0QsKHKUu6BFYL+OFP+zZJgiAIYlTAD3wMwWwepgdb6Ep7XN7U87NJwYDv5iQhPVrr9bjdJns833ThEsZP8d5+IOGcY//+/airqxPkKSkpWLJkiY9eoxNS5olhRUxMDFasWCHInE4nPv74Y1itvQefDgQareeN7G6tA3U1dq/tZc5RcKvV6zF3CowzIKNr25If+gRcdvbQgyAIghitcJsVvED0HWeL88C0YZA5xwdXGoVjHangNQqG5RkR+MXaNCxJi/A5/tULFtisoikqa3YYFH764geToqIiXLt2TZBFRkZi7dq1kKjQogBVgCWGHRMnTkRVVRWKi4s7Zc3Nzdi3bx/WrVs3JD576RM1qLhhFSL7L59vR1y80qNwhs3JYe0t0e99rEwJm6SEVr6/MLhXB1w4A2TP7bkjQRAEMergZwoAs+iOyZauAwCcqzbhTotNOPbDpcmYGq+DWsF8+sh30NzoRPkNsb9xrBLxiYMf9FpaWorjx48LMrVajUceeQRa7eDvEgx3aGlDDEtyc3NhNBoFWWlpKc6dOzck81EqGSZNF28gLU0y7tz0tM6rFSywjALJqYJMPvhJ3ydKEARBjFg8XDGnzgSLd8Ve7XazyqdEqjErUQ+tUupVkeec48IZM7r7h0oKYPqswc8pf/fuXezdKxbDYoxhzZo1HoUmCRekzBPDEoVCgXXr1nmswI8dO4aqqqohmVNKmhqGCPEnc+VCO5wO0QovMRZQRgHF0rWi8MJpSlNJEARBCPDq28B1MSGEtMRVp+VWsxVnq03CsfWTY/zeya68aUfDXdHFc8IULXT6wQ16NZvN+OCDD2C3i4ayRYsWIS0tbVDnEkqQMk8MWwwGA1atWiXIZFnGJ5984hHZPhgwiWHKDNFKYTFzlF/39OXfMCUGvRnnOzIKsHlLgDB91wHOKRCWIAiCEOCHRWs1DJHAjHkAgA/drPIGjQIP9uAb3x27nePSeTHlsk4vIXOSpu+T7QMd8XGtrWLM2ZQpUzBr1qxBnUuoQco8MaxJS0vDvHnzBJnJZMKnn34KWfaz1F0QiU9UIjZeDDW5ccUKu020zqdHa/HdnKQeFfoHxoYjPVoLptGC5SwXjvGj+eB27wG2BEEQxOiC223gxz8TZGxRHphShRarEwfKxYrpa8ZHQaP0T8W7dsECq8Wz0qtCOXjxaZxzHDhwwGPnPSEhAcuWLRuSWLlQgpR5Ytgzb948pKSkCLLbt2/j5MmTgz4XxhimzhBdf+w2jrJrnunAlqS5Mgcsz4jw6kN/sdYMs921rckedHO1aWsBP30seBMnCIIgQhZ+ugAwiRZrluvaud57vQm2bkkXFAxYOzHKr3Fbm50eu8vxiUokjO1/0GsgLrHnz5/3qCkTHh6Ohx56CEr33NCEB6TME8MeSZKwevVq6PV6QX7y5Encvn170OcTFaNEQrJ4oyu7aoXV6rlTkB6txXcWJuHtJydiy9pxwjGTXcae600AAJaYDEzOFo7zgx8Hd+IEQRBESMKPuLleTpkBFp8Ip8zx8TXRxWbxuAjE6npXxjnnKDnT7lHp1b3yeV8oLCzEjh07UFRU1Gvbmzdv4siRI4KMMYaHH37Y47lPeIeUeSIk0Ol0XnPLfvrpp0PiPz/ZLbONwwGUXvGdB19iDJkxYViYEi7IP7jSCPt9i4p0P71YJ6VXwG+XB2fCBEEQREjCq+8A1y4Kso7A1xN3WnGvXaxI/sjk3qvAAkDVbTvu1Yl9MydroA/vX9BrVVVV5855QUFBjwp9Y2Mj9uzZA85FNx/OORyOniutE12QMk+EDElJSVi4cKEgM5vN2Lt3r8eNwBfByoRjiFRg7DjR8lF+3QpLe89+/J+bGiu8b2h34NitFtebGfOASDHtFj+a3//JEgRBECGLx3PAEAnMnA8A+ORak3Bo0hgtJsT2bll32DkunRODXsN0LCiVXpOSkpCTk9P53pdCb7Va8cEHH3gtCJmTk4OkpKR+z2W0QMo8EVLMnj0bkZGRguzWrVs4ffp0r32LioqwY8cOj0IUfWXSNC26x+TITuD6pZ5LaU8cE4apceKNdveVRnDOwZRKsMV5wjF+4hAFwhIEQYxSuNMJfuKgIGM5K8CUKtxutqK4VtyZXjfRP6v8tUsWoQgi4Ap6VQYp6HXOnDk9KvQdmemampo8+ubk5GDOnDlBmcdogZR5IqSorq5Gc3Ozh/z48eOorq722a+oqAgFBQUAgBMnTqCioqLfc9EbFEhJVwuym2U2mE09W+fXTxat76UNFlyqd1lIWM4KsbGpFSg+1e+5EgRBECHI5XNAs+gTzxa5nhOfuPnKR2gUWORHjZO2VifKronW8LiE4AS9dqcnhf7o0aO4deuWR58FCxaQIt8HSJknQgr37bsOOOfYs2cPLBZPy3h3RR4IbvGJidO06O7Gz+XerfPzksNhDBdvmrsuNwCAq5LfxGnCMfnYvqDMlSAIgggteIGYjhJpE8ASU9Bul/FZWYtwaGVmJFSK3tW6S+fawbvZnJjkqvQ6EOkfvSn0H330kddq7g888IBHKmrCP0iZJ0IO95tDB62trdi3b5/gP++uyOfk5GDu3LlBm0uYTsK4TNE6f7uiZ+u8QmJ4ZJK4FXryThuqW20AAJYjutrgwhnwpobgTJggCIIICbjZBH7uhCBjC5cBAA6WN6Pd0fWcYQDWTOjdxaauxo7aKjGwNGOCBuERA1fp1f2ZXVpa6tEmKysLixYtGrA5jHRImSdCkjlz5ngEwwJAWVkZiouLAXhX5Adi+278FE/r/I3LPVvnV2RGQqfq6sQBfHjVtWXKHsgBNN2CkLjs4TNJEARBjGz46WOA3dYlUCjB5i4B59wj8HXO2HDEh/fsJiPLHBfPikGvag3DhKn9D3rtjTlz5uCBBx7wemz8+PFYtmzZgM9hJEPKPBGyzJ0716tyfuTIERw6dGhQFHkA0IZ5sc6X29Bu9m2d16kUWDU+SpDtK21Cm80Jpg0De0C0UPBj+/3O2EMQBEGEPh4uNllzwAwRuFTfjpvNos/7Oj+KRN28YUNbi/hcmpKthUo98NVVbTYbbt686SFXKBRYt26dlx5EIJAyT4Q0OTk5mDJliiCTZRnnz58X2gx0QE3mZNE6L8tA6ZWerfMPTYyG1O0eanFw5N9oAtAV4NRJ9W2g/FqQZksQBEEMZ3hdNXBDrIgq5SwH4Bn4mmhQYWai9+JKsswhyxyWdieuXhSfSRFRCqSkqb32Cyacc+Tn5+Pu3bsex5xOp1+FpYieIWWeCHlWrlzpMx/tYKW4CtNJSM1wy2xTausx73x8uAoLU8TMA59cb4JT5sCEaUBcgnCMF+wP3oQJgiCIYQsvPCAKwg1A1gNosThw/HabcGjNhChIXoJXHXaOPTub8dFfmrHvg1bYbeLu7vTZYWDSwFvlT5w44eEn3z3YtrfCUkTvkDJPjAgeffRRr5H4YWH9L0vtL5mTtWBu1vkbPVSFBTwr9dW22XGmygTGGNh9K0wH/OQRcFvP4xEEQRChDZdl8OOiMs/mLgFTqnCgvAUOuUspV0oMyzOivI5TecsG5/1YV3cvzaQUFWLjlMGctldu3LjRWQ22A4VCgS996Ut+FZYi/IOUeWJEcPbsWa8+5QcOHEBDw+BkgtHpJY8ty5ulrqqwHVudsizOcfKYMGREawTZR/e3UNnCFRCqUrWbgJLei2MRBEEQIUzpFeBurSBiOcvBOcfe+66YHeSkGBCh8Z6J5mapzatcUgBTZgy8oevevXvYs2ePh/yRRx5BVFRUr4WlCP8hZZ4Iedyz1nRHlmX89a9/hcPh8Ho82EyYqvGoCnvjsqVzq3PPzmY47F0KPWMMD7mlqTxbbUJliw0sNg6YlCUck08eGtD5EwRBEEMLd7/PJ6YA48bjcn077rSICvqqCWJF9A6aGhxobnR6PTZ+sgY6/cCqf1arFe+99x5kWXQ1ffDBB5Gamtr5nhT64DDweywEMYB4Sz/Z2tqKkpKSTpnZbMbOnTvxxBNPDPh8dHpXQNGt8q4bbsUNW+cWp9Ph2vocl9lljc8dF4E/nKlDq63rpvfJ9UZ85QEj2Lwl4FeKu05QXARubgPThQ/4ZyEIgiAGF+5wgBcdE2Rs/oNgjHlY5ZMMKkyP16G4yIzaKrtwzOHwnf3sZpkNt8q6nlHGJBWy5+j6P/n7cM7x7rvvehRxnDJlCrKzsz3ad8S1dTzLO/6lSrD+Q5Z5ImTxlUc+NzcXsbGxQtvq6mrs3bt3UOY13s067+794771qVFKyMuMEmSflTaj3S6Dzc4BlN3W3A47+NnCIM+YIAiCGBZcKQbaxMqubG4u2mxOHLvVKshXZkbB6QTuVNhgaefCyyHq9gJWt7Z3Kmw9Kv+Bsn//fjQ2ihl34uPjsWzZMp9VZr1Z6KuqqoI2p5EOKfNESNJTQSilUok1a9ZAqRQ3nq5cueLTHSeY6MMVGDvOd/GO5kYnmhpEt5+1E6PQ/RZnsss4VNEMpg8HpouFNvgJcrUhCIIYifCTh0VB+kSw+EQcKm+BzdmlcCsYsDwjEq3NTji9e9P4jdMJtDb3c5D7lJWV4dIlMaWmVqvFQw895PFMdqe7Qj9v3jyfWeoIT8jNhgg5/KnsGhsbiyVLluCzzz7z6KtWq7F+/fqgz6v7Vmdv9Z2OH2yDUilaKDYYYvF+673O9x9fbcLq8VFg8x4US3pfKQFvagCLigna3AmCIIihhdtt4OfEnVc2N9eVp720SZDPSzYgKkwJhAHzcvU4U2jq0RrvC6UKmL1Aj+jY/quD9fX1HgGvjDGsXbsWBoPBRy+ROXPmICkpiRT5ACHLPBFSVFVV+V3Zddq0acjMzPSQFxQUoKKiIqjzcji4sNVptfSszTvs8NgWjbOq0D0nwc1mKy7WtYNlzwU03TIPcBm86GhQ508QBEEMMSVFQLu56z1jYHMX40aDBeWNYlriVeO7Al+NSSrkrjQgPCIwlS48QkLuSgOMSb53kv3FarXiz3/+M2w20Y108eLFSElJCWgsUuQDh5R5IqRISkrCvHnzAPReEIoxhhUrViA83DNY1JffXl8JxlYnl4GJejFd2Kc3msA0GrBZC8S27luxBEEQREgju9/XJ04Hi4r1CHyN1ys9Kr6GGxTIzTMgIdk/xTwhWYXcPAPCDd7TWgZCR8BrXV2dIJ80aRJmzpzZ7/GJ3iFlngg5FixYgMcff9yvSHetVos1a9Z4KO9vvfUW2tvbgzan6Fgl5uXqoeyjgUOpcm2VLpwkbkUW3GpFi8UBNn+J2KH8mqvcN0EQBBHycIsZKBZTMrJ5uWi3yzhcIQa+5mV6r/iqVDHEjPFPOU9NV0OpCo5Rq6ioCBcvXhRkY8aMwfLly4NuOCO8M+qV+cLCQmzevBlbtmzp/LesrKzP49XW1uLFF1/0OobJZOr3+ISLQLbhulvzO2hqasLOnTu9FprqK8HY6lyWEQllt/LaDpnjQHkLMHkGEB4h9CPrPEEQxMiAnzsB2Lu5qCgUYLNzcORmCyyOrrTFEgNWZHrPLc8577XqeAdVt70XlAqUO3fueCSW0Gg0eOihh6BS9d99h/CPUR0Au23bNpw4cQIvv/wy9HrXllVZWRk2b96M5557DgsWLOhlBE9MJhPKy8vx0ksvISsrC+np6TAYDCgtLUVhYSGysrKQkZER7I9C9MLcuXNx+/ZtIdVVcXExjEYjpkyZErTzdGx1nj1pRs2d3qOREpJVmDVP12khidAokJNqwOGKrtRkn95owvrJ0WBzFoMf/LhTzk8eBn/o82T5IAiCCHH4ySOiYOossPAI7L1RIYgfSNJjjM67klx9xw5bL/FaHdRU2uF0cigUfX9+mM1m7NmzRzCKMcawZs0aREZ6X3AQA8OotcwXFxdj9+7deP755zsVeQDIyMjAxo0bsWXLFphMpn6do6SkBLt378b27ds7Ffkf/vCH/Z060QckScLq1auh0WgE+YEDB9DQ0BDUcylVDClpar/aetvqXDM+Snhf2WLDpbp2T1eb6ttA1a3+TJUgCIIYYripFbh0VpCxebmoaLTg+j2x8NJKt+dDB7LMcfGsp+uoUgVMztJ6uIA67MDd2r5XRpdlGXv27IHZbBbkCxYswLhx4/o8LtE3Rq0y//rrr0Ov13u1kufl5QEAXnvttT6NrdfrkZ6e3rlISE9PxwsvvECK/BBjMBg6r20HDocDe/bsgcPR95uaN6r93ML0ttU5NT4MYyPExcCnN5qAjMlAlFgMy71SIEEQBBFa8LOFEDIoqNRgM+djX1mz0C4mTIk5Sd6rf3dkU+uONoxhyUoDJkzVenUB7Y+rzcmTJ3Hnzh1BNnHiRA+XVmJwGJXKfG1tLWpra7Fw4UKvx/V6PYxGIwoL+1ZpMysrCz/72c/wxhtv4N1338XPfvazPrnsEMEnMzPTo5z03bt3g1pMyunkqKnyL+Fvx1ZndxhjWO1mfSm41YpWOwd7IEeQ89OkzBMEQYQy/LTb82f6bDhUYThULlaCXZ4RCYXk6RbjdHJcvSha8JUqYOkaA/T3s9V0ZrsZ6zLRqzUMSan+7SC7c/PmTZw8eVKQRURE4MknnyS3zyFiVCrzJSUlAACdTuezTXx8PACXOw4xsliyZAmMRqMgO3fuHMrLy4Myfn2Nw6N4h1IFqNSeNzlfW53L0iOEQFi7zHGwvBlszmKxYfVt8EpytSEIgghFuKkNuHxekLEHFuFMVRtarGK+4xUZ3v3Qb96wwmIWjUKzF+qgUosqnlLFMGeRDjPmhmHpWgOMiYEHqLa1teHTTz8VZJIkYdOmTYLLMjG4jMoAWH8U9I4vZXl5uYcld7QQffs3kBytvTfsBVlpQGPKN4Mwo+CgVCrx9NNP45VXXhHca/Lz8/H00097zUsfCO4uNoYICXMX63G3zoHiIk+fxqrbNo+iHRFaJXJSDDh8s1sg7PUmPLxuosvVpqmrUiw/fRRs7NP9mjNBEAQx+PBzJwBnN4OOUgU2Yy72nxBjuabEhSEpwtOS7rBzXL8sZrCJjVciPsG7os4YQ2qGxuux3nA6ndizZw8sFnEXYNGiReQnP8SMSmW+trYWAHosL9yh0HW0DRSTyYTt27ejra2tM5B206ZNIZXJRnK0QuFs6b1hCGI0GvHII49g586dnTKLxYK9e/di48aNkKS+b1oljVOjrsYBm5UL2Wq0OgnXLloEv0YmwedW5+oJUYIyf6fFhsv3rJjyQA74/g865bzoGLCelHmCIIhQw8NVcvoDaIEaRZVtgni5D6t82TUrbFbRKj8lSzsg7i4nT54UMsIBrqQhs2fPDvq5iMAYlW42HdHXA7UlVF5ejtdeew2bNm3qDHzdsGEDXnrppT774RPBZ968eRg/frwgu3PnDk6fPt2vcY2JKixda8CMuWGYk9OVdlKhYMiYJFpEuAzo9N5/htPiw5BkEBX9vdebwOYsEhtW3wanrDYEQRAhBTe3AZfOCTI2ZxEOV7SgeyiVWsGwKNXT+Gizyii9IlrJjUlKRI8Jvp32zp07OHXqlCCLiIhAXl4e+ckPA0alZb6tra33Rn1o273Pc889JywWsrOzsWDBAmzZsgWvvPKKh892T9y7d6/XNlFRUVAoXIEu/bEqCwTr98mCOKcg0DEXxhhWrlyJ2tpatLZ2uRMVFhYiNTUViYmJfT5HWJiEtPGeP6/08WG4fskKu63rTl121YZZ870vLNdMjMbvT3ftDh271YqvzpmEsOhYoLHb9+J0AaTktD7PN9Tp/v0aTt81ou/QNR2Z0HXtQj5/ysPFRjFzPj7bXyO0y0mNgEHr6TZTesUC90RsU2fogv537di17o4kSVi3bh10Oh1d02HAqFTmAyHQXPMZGRlCEaru5OTkoLCwENu3b8cLL7zg95hf//rXe23z6quvIjY2FgqFAgkJCQHN2ReOCv/KQveGQgrenILNuHHj8PTTT2Pr1q2dhS8459i7dy++853vQKvVBv2c02cqcPbk3c73d27asGRFKvThnjfrL0TE4M/n6mC/b6axyxynG4A1uSvRtvvtznbS+UIkPOf/d2ok0xG8Towc6JqOTEb7da2/UITuIa7aBxaiQReHssYKod3jc9KRkBAjyExtdpRfbxRk4ydHYuLksUGdI+cc27Zt8zBsrl69GjNnzvRoH6rXlDttYIq+ZfcZDozKJVQgAY59ccXxZXVPT08H4LL89rcgFRE80tPTsWLFCkHW2NiIv/71r0Jlu2AxfWaMUHVPdnJcOOe9cFWUTo1lE+IE2c7zlQhbJM7XcbMM9lvBycZDEARBDCyyqQ2WM6LbrW5xHj66KFrljQYN5qRGe/Q/XVgvpDWWJGDOwjiPdv3l1KlTuHjxoiAbP348cnNzg36uoUK+/TGcZ/8N3Nbce+Nhyqi0zPeUktKd/mY28TVWbW2t38Gwr776aq9toqKiALiizevr6/s0P3eiZSeCYZt3yk7cranpveEgIUlSp/Wgrq4Osixj6tSpuHz5MiorKzvbFRcXw2g0Ytq0aUGfQ3KaGjdLuzIQXDjXgKRxMlQqT9+mpSlh2Hul6335PTOOy3EYHxUDNHUtAur2vA/F+i8Efa6hgLdrSoQ2dE1HJnRdXcgFn0HIYaxU4l7qRHz0caXQ7sFxBtTXiYk42lqduHJBVDxTMzRotzSgPYiP2oaGBuzevVuQabVaLF26FHV1dZ2yUL6m2sZjCK93fUbrmc1oSf4aZGXEgJ4zLi6u0y06WIxKZb6DnqzjHVtKgSj+vdHdyl9XV+e3Mh8bG9t7o24E7YcULKM0D+Kcgowsy51zW7VqFd58801YrV1K9oEDB5CQkIDoaE/LSH/ImCQq8w47R8WNdmRO8nTrmRqnRaJBherWrhv/vtImTJidA/7Zh12fpego2MNPBnWeoUj3a0qMDOiajkxG83V1Fh0VBdNm4/Q9p0du+WXpER5/oyvFZnTfNJYUwISpmqD+LR0OBz755BOP6uh5eXnQ6XQ+zxVK11TbfLJTkQcApa0eEbf/Dw0p3wak0HK5GZVuNpmZmQAgBD2606Hou2c76Yni4mI8++yz2LJlS49jEsMTg8Hg4W7j64bWX8INis5KfB2UXbVClj1XUIwxj2IhRypaYZ3pltWm8iZ4tVhemyAIghhecLMJuHhGkLEHFmF/mWht95Zbvq3FicrbYlXCjAkaaMOCq84dP37cY5c/Ozs7pNJr94Sm9Swi6nd6yNsj5oecIg+MUmW+48vYkaLSGx1bSFlZWX6P2+EL7yv9ZPcAkg7/eWJ4MX78eI9rfvfuXRQUFPjo0XcyJ4tpKi3tHJW37F7bLsuIRPcq3u0OGcfVY4FIMSiKn3az9hAEQRDDCl58CkIaGoUSLZNn+5Vb/toli7BrrlR6Pkv6y+3bt3H27FlBFhMTg8WLF/voEVqoTZcRUbvDQ94Wsxrt0aEZCzAqlfmFCxcCAEpLS322qa2thdFoDCgANiMjA3q9HuvXr/d6vKSkBIArQDaQ1JTE4JKbm4uYGFFJPnfuHMrLgxtgGjNGiZgxot9c6RWL16DbMToVZiaI38X95S1gsxcKMl7kVoCEIAiCGFZ4FIqaOhNHap295pZva3V6GHzSJmig1gRPlbPZbNi3b58gUygUWLNmDZTK0PfMVpnLEFnzJhhEVyBT9AqYY5YOzaSCwKhU5vV6PRYsWIDy8nKvri/FxcUAgA0bNngcq62txebNm7F161aPY1lZWVi4cCG++MUvej3v8ePHAQDPP/98f6ZPDDBKpRJr1671CFDJz88PuqtU5mTRR761WUZ9jXeXnrxM0UpzodaM2uleXG1qyNWGIAhiOMLbzcAFNxebOZ4uNgtTDNCrxWfQdTervEIJZE4KrlX+yJEjHi7IixYtwpgxY4J6nqFAaalEZPWfwLj4jDVH5cIUs8JHr9BgVCrzADqLOm3fvt3j2Pbt25Geno68vDyPY/n5+SgpKcG+fftQVlYmHDMajdDpdNi1a5dHv3379qGkpATr168fMT5nI5nY2FiP1FsdhTOCma7SmKREuEH8GZZesXptOy85HAa12PYzOR6IFINzyTpPEAQxPHG52HSzriuUKE+bhfJG8b7v7mJjanWi8qZolU8PslW+oqLCIw3l2LFjMWPGjKCdY6hQ2OoQVfUGJC7+ndsj5qAtdi0Q4lVsR60yr9fr8fLLL6OkpARbt25FWVkZiouLsXnzZoSHh+NHP/qR1345OTkwGo3IysryqpR3WOVffPFF7Nq1C4WFhdi6dSu2bt2Kr33taz6t9sTww9s1vn37Nk6fPh20czDGPPwd79Y50NTgaZ1XKSQsSRdv8J+Vt0Ce5eZqcyb4/v0EQRBE//EwtkydiQPVopI+RqdEllHMpHftkkXIYKNQAhlBtMpbLBbs379fkKlUKuTl5YGFuqJrb0JU1e8hyeLOukU/Ha1xj4a8Ig+M8tSURqMRr7zyCoqLi1FSUgK9Xo9Nmzb1aDnPyMjAK6+80uO4GzZsQF5eHkpKSlBbW4vs7Gxs2rSpTwWoiKGDMYa8vDy8+eabQvByYWEhkpOTg1bVduw4Na6UWGC1dN2pS69Y8UCO588zLyMSH13tqvp31+xAyYRczDj4cVej2+XgdVVg8UlBmR9BEATRf7jFDFwQjUGO2Tk4VN4iyJalR0LRLeOBqc3TKp82XgNNEK3yhw4d8nAjzc3NRWSkZxBuKMGcJkRV/Q4Kh+jGZAsbj5aEJwE2MmzaI+NT9JPs7OxOBTxYLjAdfvkbNmzAggULRrkiHxo5Z72h1WqxatUqwTIhyzL27Nkj5KPvDwoFQ/pE0cJSdccOU5vTo21GjBYZ0WLb/dZIwCDecPnp40GZG0EQBBEceHGRm4uNAmcTsj1yy7u72Fy/ZBWt8org+sqXlpbi6tWrgiw1NXVACiYOKrIdUdV/gtJ+VxDbNSloTvwiwEaOPZuUeWLAkZwmSPbG3hsOU5KTkzF37lxB1tLSggMHDgTNfz4tUw1F9/sKd+Wd98YKt0DYE3dMaJsl+vd7ZEsgCIIghhSP+/KUGfis0iaK3HLLm9qcuFMhtkkbr4FGGxz1zWw247PPPhNkarUaK1asCG33Gi4jovYdqCy3BLFDbURT0jPgUnADh4caUuaJAYeBI7ryt5AcLb03HqbMmzcPiYmJguzatWu4cuVKUMZXqSWMyxBvLrfKbbBaPXc1lqRFQtltC9YucxxNFf3mcfMG+N1aEARBEEMPt7QDJaKLTcvM3F5zy99ws8pLiuDmlT906BDa29sF2YMPPgiDweCjR2gQfvcjaE1iMK9TGYmmpGfBFSPPU4KUecInstIApyKiDy8DOMSUWgpHA6KqfgfmDM0quJIkYfXq1dBoxJvowYMH0dgYnF2HjEkaIQ5HdgI3b9g82kVoFJifHC7I9pnCgXDx5kuBsARBEMMDXlIE2LvdzxUKHIme2mNuebPJidvuVvnM4Fnly8rKcP36dUGWkZGByZMnB2X8oSKs6Sh0zeLzT5a0aEr8MmRlaMcA+GLkOAwRQacx5Zt97sucZkRVvg6VraZTpryfGqpp7FdDcosrIiICy5cvxyeffNIps9vt2LNnD5544ol+F9QI00kYm6rCnW6BTuXXrcicpIFCKW535mVG4titrlzAZY1WVMzMQ9rRrvLU/HQBsOrRfs2JIAiC6D8eWWwmZ+OzOxZB5J5bvuzqwFnlrVYrDh48KMi0Wi2WL18e0u41mrYShN/9WJBxKNCc8EU4NcFJWjEcIcs8MSBwhQ5NSX8LhypWkKuslYio3g5w74WRhjsTJkzA9OnTBVl9fX1nQbD+4l5EymblHpYZAJiRoEdsmLh4+Cxhjtio7Cp4gxj4QxAEQQwu3NIOXCgSZBVZS3vMLW+1yrhZJt77x2WooQ0Ljtp2/PhxIUsb4Mpeo9PpfPQY/qjaKxBR+y4YxFi2FuNjsOsyh2hWgwMp88SAwZUGNCV9BU5llCDXtF9HRO17AA/NLDe5ubmIjhYLNZ09exYVFRX9HjsiSoG4BFFJL71qBZfFm5NCYh6+lYdaNLDr3VxtzlJWG4IgiKGElxQBtm6KuSThgG680MY9t/zNGzbI3ZLcMAZkTBKNPX2lurq6s9J9BykpKSHtXqOw30Nk9Z89qru2xayG1TBriGY1eJAyTwwosioKTUl/C1kSV/vatnMIv7dniGbVP1QqFdauXQuFQowLyM/P98jT2xfGu22jmttkVFfaPdq5Z7Vptck4PfNhQUZZbQiCIIYWdxcb++RZOFQputh0zy3vcHCUXxet9mNTVdDp+6+yOZ1Oj+JQSqUypN1rmNOCyKo/QZLNgrw9Yh7M0Q8O0awGF1LmiQHHqY5zpYJiKkGuazqCsMbDQzSr/jFmzBgsXrxYkLW3t2Pv3r39TlcZG69EZLS4UCi9YvUYN9GgxrT4MEG2P1p0AcKNy+BNDf2aD+FC3vs+5N1vQt77/lBPhSCIEMGbi83Zqct7zC1/p9wGm1W837u7YPaV06dPo6FBfCbMnz8/dItDcSciat6E0l4niK26SWiNWz8iqrv6AynzxKDg0KaiOWETuNtXznDvE2hbzgzRrPpHdnY20tPTBdnt27dx5kz/Pg9jzCPIqanBiXv1nkWk8jKjhPdnTSrcM8R3CTgHP1vYr/kQLnj+LvAP3gbP3zXUUyEIv+HtZvAzBa6F6Lu/c70O7wGvuA4uh6arYyjh1cVGmSK06Z5bXpY5St1qjMQnKhERJRp43Kmqqup1Lo2NjTh58qQgi4qKwqxZoeuGEn73I2jaxYw8DnUCWhK+ALCe/2YjCVLmiUHDpp+E1vjHPOSGuvegMl/30mN4wxhDXl6eR3Xf48ePo6amxkcv/0hM9txSLb1i8WiXk2qAVtnVTubAoSxytSGI0Q6vvg3nqy9Dfn4T5Fdf7lyI8vxd4H/+X8g/+UfIP/ga5I/eBTe19T4g0SfcXWyap8xDUa14L+9ula+5Y4fZJC6yestgU1hYiB07dqCoqMhnG8459u/fD9ltAdfU1OSh4IcKYc3HoWsW48JkRTiaEv8mJDPm9QdS5olBxRIxG22xawUZg4zImu1QWPunAA8FYWFhWL16tSCTZRl79uyB1eq9gqs/SBJDhlu57rpqB1qaROu8Vilh8Tgx6PWz8AliLP+1i+AtTX2eC+Ed3tQAuWA/5D/8Gs7//jc4X/4+nL/5MeR3fgd+5ji43TMLEUEMNNxuh/z265D/5VvAmQLA6bmj18m9OvD3t0H+4dchH833sNSTa1n/8OZic2TCMp+55TnnuHFFfG5ExSgQG+c77XFVVVWnMl5QUOBTob948aJP6/3Jkyf9suwPJ1Tm6wiv/1CQcaZEU8IXIauiffQauZAyTww65qhcmCMXCTJJtiKq+g8hWSU2OTkZc+fOFWQtLS04ePCg3/7z3m6kKelqqNSiv1/pVU/rfJ5bIGyVTYErYyZ2CbgMfo5cbYKG0wHn//wH5O8/C/7Gf4Mf2wdcOA2UXgHOnwTftwvyqz+F/I/PQP7L78HNZPUkBgfe1AD5F/8Evv+DwLKFtTaD//EVyK9sBjd11a8g17L+4dXFhscJbbrnlr9X50Bzo7j4ypys6TEwNSkpCTk5OZ3vvSn0JpMJx4753qHNyclBUlJSr59nuKCw1SGy5k0wiN/xlvjPwRE2bohmNbSQMk8MPoyhbcw6WMKzBLHC0YzI6j8BcuhZNOfPn+/hbnP16lVcuXKl175FRUXYsWMHCgtFhVupZEifoBZklTftaDeLN7DJY8IwNkJst3/SKuE9P00pKvtNx8KstRk4Vwj0tlBrN4HvfR/yP/095IL9PbcliH7CG+5Cfvn7rkWlO0olMGUGWM4KsDmLgfhE74NcOA35xy+AV94c2MmOEtxdbMqnP4jyZjF1YncXG3ervC5cQuJYMXGEN+bMmdOjQn/o0CGfO8U5OTmYM2eO12PDEeZsR2T1nyDJomHLFL1sVKSg9AVVgCWGBiahJf4JKBzNUFludYpV1kpE1r6N5oQvAix01po1NTVe01IePHgQCQkJHnnpOygqKkJBgavs9MmTJ5GamipYSNLGa3DjirUz3zDnrqqA02Z1ZbFhjGFFRiT+dK6+U1agTsHfKdQIc95fGF05D97WAhYe0d+POirh1y4ALY1969zWAv7Gf0Muuwr21FfBlL0/nAkiELipFfKv/gW4J2b0gFoNtnIj2KpHwXRdxgbOOVB+DfInO4BzJ8Q+d2sh//wHkL77rwM/8RGMNxebg+MWAV0bH4jtllu+udGJ+hpR0c+cpAGT/MvG0qGQdzxPOv6NiYnBjRs3vPYJNUUeXEZE7dtQ2u8JYot+OkwxeUM0qeEBKfPE0CGp0JT4JcTcfhUKR1eqLI3pMsLvfoS2uEeGcHKB0bHV2XED7cBut2PPnj34/Oc/75GXvrsiD3jf6tRoJaSmq1Fxo2u34maZFROnaaBSdy12lmVEYtv5enTUlrJwhoLE2Vhx5761X5bBz58EWzS6b3i9Ie9939OlwGYFenKVUakBhdKVAm3ceEB2ANcuejTjh/aA11RC+taPwDSjKziLGDi4wwH5Nz8Bqm+LB2LjIX3jn8BS0j36MFcFIii+8U/gJUWQ3/hv145TB6ZWyL/4Z9d3m+gT7i42DoUSh61RQDfXkO655d1dKNUahpS0wP7+3hR6tdr7GCGnyAPQ39sLjfmaILNrktBifCKkjH8Dwej+9MSQwxXhaEr6MmRJzJeuay5AWFOBj17DE/etzg7q6+s9lHxviryvG2vGJA3QzTjjdAAVpaIrUkyYErMTRTeffWlisQx+OrT+nkOCxQw03RNfvfm8222ufu0msAlToPjeTyH95P+AWQs8214tgfzqf4DbPYuAEURf4B+8Ddy4JAoTxkL6wX95VeTdYVlzIP3wV0D6RPGApR1oC70YpuGCu4vNmaw1aLaJLpIdLjZmk4yqW+I9IX2CBgpl4DnS3Z9DNpun22ooKvKa1mLomw4JMlmhR3PClwCJFp2kzBNDjlMdh+bEL4JDtFyH3/0QatPlIZpV35gzZw4WLPBU4s6ePYuKigoAgSnyAKAPVyApWXTNKL9mhdMp+mznjY8S3l9VxuKOrlvO+UvnKBizN7Q6ICrW9QrT+24XEd3VrvtL69oyZ/FJUPzDD8C+8o+e1s2LZyH/7heU45voN/zqBfBP/iIKo2IhffffwCKi/B6HRcdC+scfA1Nnup3g/j0mkGBawquLzYFE8R7fPdap7KpFCMFRKIC08X1XUOfMmYOsrCyvx0JRkVdaqxBRt0OQcUhoTtgEWRU1NJMaZpCbDTEssIdloMX4GCJr3+2UMXBE1ryFxrHPwaEdO4SzC4x58+ahvb0d58+fF+T5+fmYNm2aEJjk7401c7IGVbe7LDdWC8edChvGZXa5a8wdG45IrQLNlq5sCPuT5uGZG/fTdzkd4OdPgS1c1tePNuKRVm0EVm2EfOIQ+G9/4b1RVCwUP3/Dv/HmPwhuTIL8y38RLfynC8A/3Qm21rPuAkH4A7daIb/xK7hrgdI//AAsNt5nP3dE1zIOKFWAw23nqLkRzu99GcIW4X3Yyg2u3w3RibuLTbPGgCKLTmiz4n4WMptVxq0y0XqemqGGWtN3W6vT6URlZaWHXKPRhJwiz5xtiKz+MxgXv5NtcY/AHtb7ztNoYUgs82azGSdOnMDu3bvx5ptvYvfu3di/f3+n5ZIYnVgNs9DmFsTCuB2R1X+E5Gj20Wt48uCDD3pUh21vb++TIg8AUTFKjIkX196lV61C6kulxLAsXUxTeTBpHhzdfAmpgFTv8PLr4H98xfNAmM5T5gcsbYIrmFAjupLxnX8Gv1LcpzEJgu/Z4RHwyjZ+ESx9QmADCa5lDZ6KfAdNDZ4uaE33XP0JAXcXm6PT1/nMLV9xwyaUAnCFM2j7df7Tp0+joaHBQ261WnssLDXs4E5EVr8JhaNJELdHzEV7xPyhmdMwZdAs82azGfv27cO+fftQW1vrs51er0dOTg7Wr1+P+Hj/rQvEyMAcvRwK+z2EtZ7tlCmcrYis/jMaxz4HSKGTCeThhx/Gtm3b0NjomQWlL1udmZM1uFvXle3A1CqjptKOxOSu7diVmZF4/3LXTbxZ0qIodgoW3L0fkHnxLHi7GayPiulIhzc1QP7fn7j84LvBNjwNfuhToL1vigtLnwjp6y9B/u9/FVwX5N9ugfTvvwHThfdz5sRogtdVg+/5qyicOA1s1aOBD9bhWiacQHYFxLq7gunCAbVb8LaW7iXd8epiE5MFdFsjLbifW97p4Ci/LqaMTEr1rP4dCI2NjThxQsxQxBjrNPx0uHiGgoU+/O5HUFvKBZlNOw6tcetdqx6ik0FR5vft24fXX3/dr7Ymkwn5+fnIz8/Hhg0b8PTTTw/w7IhhBWNojf8cFI5mqNvLOsUqayUi6nagxfhUyPyIGWN4/PHHvX733a32/hCXoEREpISW5q4HbOkVq6DMJ0dqMHlMGK7cbe+U7U+c36XMO+zgxafA5ovBsQTAZRny73/pskB2gy1dC/bQky5lvh+wabPA1j8Nvmt7l7C5AXzHH8D+5pv9GpsYXch/+b1oQZckSE9/HUwKXAnscC1zh98uh/zv3xGFTgek/++/wIyhU2BosOHnTwouNuWGsSizi/7vK+4Hvt6usMFmFWOfMvthleec4/333/coVvjkk0/i1q1bHmkrh7NCr20pgq5ZrI/iVESgJWETwMhD3J0B/4v88pe/FIrh6HQ6ZGVlITs7G+Hh4Z2Fdmpra1FWVoaSkhLU1bm2Dnft2oWSkhL89Kc/HehpEsMJpkRzwiZE3/kfKO1dipW2rRgOdQLMMaHj833xomeKQgDYuXMnvvzlL0Op9P8nyBhD5mQtzp7osg433nOiod6BmG7lvleOjxSU+bMxE3FPHYFYmyszBT9zHCBl3gO+dydwWYxzwKQssCe/2mMFxkBg654Av34JuNS188SP7AWfmws2ZUZQzkGMbHj5NY/c8Gz5I2BjU4N6HpaS7rLEd4/1sFogv/5fkF76GdVL8AE/dUR4/9mUNcL7jtzyXOYovSpa5eMSlIiMFhNBBMLHH3+M1tZWQTZr1izEx8d3ejqEgkKvtNyGoe59QcaZEs2JX4SsNAzNpIY5A+oz312Rj4+Px/PPP4833ngDL7zwAvLy8rBgwQJkZWUhKysLeXl5+NrXvoZXXnkFP/3pT5GWlgYAKCsrw09+8pOBnCYxDOEKHZoTn4EsiVu64Q17oW7zriAPN9yz1nTHbDZj167AS6Qnpaqg1YmK5Y0rYn7iRakR0Cq7ftoyk3Ag4YGuBheKwK1in9EOv1kK/v42URgVC+m5F8ECWHD1BpMkSH/zDQ//eXn7/4E7HD56EUQX8u43RUF4BNgjTw3MydxdagDg5g3wj3d4yglwUytw4Uzne5ukxKFwMYahI7d8daUd5jbRjWn85L7XnygoKEBpaakgi4iIELKr9VYpdjjAnCZE1mwHg1OQt8Y9Coc2ZYhmNfwZMGV+//79nYp8Xl4eXnnlFa8p+7yRkZGBn/3sZ50uNsXFxfjggw8GaqrEMMWpjkeL8QvgbhkUImvfgdJaPUSz8g93RX7BggWIiYkR2lRWVmL//v0BjStJDJkTxRt+bZUDrS1dN74wlYTF40TrxWeJcyF3/B1tNuDC6YDOO5LhDgfkP/wa7lFo0ldeADN0VcxlKzeAPfIU2MoN/Tofi40He+xvRGFtJfihPf0alxj58BuXBWURANiax4TqrgOCJFqL+cd/Aa+85aPx6ETe+z7k3//KVQjkPifiZ6BNFtWsvMxIcM5RekW0ykdGKxAb3zfDQVFRkVelfNmyZVCpxB2UYa3QcxmRNW9D4Zbwwhy5CJaI2UM0qdBgQJR5s9mMrVu3AnAp8l/96lf7NM6GDRvwyCOuKqDbtm2D2UxR86MNm34S2mLXCjJXhps/gTmGZ850b3nk582bh9WrV0Ny82m9ePGiR7BSb6RmaKBSiwsc9wfDyswo4X1N2Bhciury06cCUl3wT/8K3BGDrNjaJ8AmiXmapVUbIa1/Oihp+NiDa4E00WLHP3yL6gAQPSJ/9I4oiIgCW7pu4E+sDwe637ucDsh/egVcdvruM8rg+buA4lOCbN/45cL7bKMOiQY17tU70NQg/u3GT9b0yZ2vqqrK6w7wpEmTMG7cOK99vCn0VVVVAZ872Ogb9kHdfkOQ2bRpaBuz1kcPooMB8Znv+GIZjcY+K/IdfPGLX8SJEydQV1eH/fv3dyr3xOihPWoxlLZahLV2WZMVjiZE1mxD09ivDKtgmJ4KQsXFxSEnJwdHjx4V+pw4cQIKhcJv30WliiFtvBrXL3Up8Hdu2jA5SwttmOuBO2mMFskRatxp6QrE2p8wF9ObXEHFvPgUuNUKpun7tu5IgNdWgX/opiCNHQf2yJMDel4mSZA+/3eQ//OlLmFbK/jHfwF7/NkBPTcRmvDKm55W+bWPD85vWKEEW7nRtfDtoOwq+IFPwFY8PPDnDwXcCmvVaGNQoowTZCvvF/ZzN77o9BISkvsWgxAbGwuVSgV7t6rSWq0Wubm5PfbreN4UFBRg3rx5SEoKXlBz9O3fQHK09t6wG4w7IMmiwZZDQkvCFwDW9ziC0cKAWOb37dsHwGVZDwabNm0CAJ/+x8QIhzG0xm+ETStaGdSWm64gGbfI/aHCn8qus2bNQnJyskffQLc60ydoBEMZl4Gya10PCMYYVo4Xc84fj8uGSXk/U4LVApSIVqTRiPzOb8WsIEyC9My3BiW4j02YCsxeKMj4gY/BW5oG/NxE6MH37RYF4RFgS1YP6Dm7u5ax9V8A4hPFOe38E7hbrvtRi01U0PelLBLeG9QSFqSEo6XJibpqMT4mc5IGktS3IPvjx48LijwA5ObmQqfrPWXonDlz8Pjjj/vtAu0vkqMVCmdLQC93RR4AuBQGWRnh5QyEOwNi0uzII79w4cJeWvpHxxetp/z0xAjnfoabMRU/EwJjwlpPQ2O6CM4CKH3NAEdVDJSz/y1o03Pf6vSVR54xhpUrV2L79u2w2cRc5gUFBUhKSvLLQqLRSkhOUwuVAytuWDF+igZqtUvLX5oeiT+dre8sVmJTqHAkfibWVLliWeSTh6GYszjgzzpS4MWngBJxAcVWPAKWPnHQ5iA99gzkcye68nnbrOD5u8Aee2bQ5kAMf3hLI3jhAUHGlq4F8xagGkTcXcqkv/km5P/6py6B1QJ52/9C+va/BC3jU8jSTZl3MgkHkuYKh5emR0KtkHDxikmQqzUMyekBPL+6UV1djeJisfBcSkoKJk+e7PcYwbTIBxtOFnm/GTCfeb1e79fK0F90Oh1MJlPvDYkRC1cawBWeOXgl2RKYFcDRAtiCW1E2KSkJ8+bNA9B7QSiDwYDly5d7lScmJnrp4Z3MyRqhurrTAVRc71Luo7RKzEsWixHtT5zX9abkNLh5dP6muMPussp3JzLaZX0cRFh8EtgCMdUqP/AReGvLoM6DGN7wg58A3bMdKZUYFF95N9ikLLDcVaLwwhngbKH3DqMEXlslBNCfjpmMRiY+q/IyI2E2yai8JVrR0ydooFQGvhByOp0eCRSUSiWWL19OC6tRyIBlswkPD25Fw2CPR4QmHMN3pb5gwQI8/vjjfvm+T5w4EZMmTRJkra2tOHfunN/nCzcokJQiuoOUXbPCYe9yO8pzC4QtNSSjLPy+JcZhh7ztVci734S8932/zzsS4Ic/BerEjEjsc88MSWVctu4JgHW7FVst4Pt3++5AjCq40wl+ZK8gY/MfBIuMHpL5sMe/DESKmbnkv/we3K1q8miCnzosvHd3sZkYq0VatBbl16yCV6hCAaSN75tV/vTp02hoEAvcLViwAJGRkT56ECOZAc0zTxCjjUC2LJcuXeqxSC0oKEBjY6PfY0yYIlp/7DaOm6Vd272zEvWI1YnedHuTuvlHnj0O/sHbrkwMowRutYB/9K4ozJgEtmDpkMyHGZPA5i8RZPzQJ+BWq48exKiipMizKvHyoUsEwXThYE/+nSi8Wws+CgwC8t734fzesx4v/kFXEP09dQTORGYK/fLO7oTlpX/AzWuiX3hqhhpqTeBqWGNjI06ePCnI4uLiMHPmzIDHIkYGpMwTxBCh0WiwapW4Ze10OpGfnw9Zln30EomIUsCYJCrrpVetcN53lFdIDKvcrPOH42ehXXHf19YhbvmOBvi+3YBbkKn0+LNg0tDdDtnax0VBWyv4iQPeGxOjCvnwp6IgfSJYasbQTOY+bM5iYMJUQcY/2QHeeG+IZjRIWMxA0z3PV7cUnflJ8yF322nTOqxYdPMYbhpmwdltZ5kxIGNS4DEPnHPs379feEYwxrBixQqP1MfE6IGuPEEMIcnJyR7WlJqamoDcbdyt81YLx+3yri3vvPGR6J4owaLU4HC8eM7RAje1gX+6UxRmzXFllhlCWFIqMF0sisL3fQA+TDI1EUMDb6j3TEfp7rM+BDDGID31VZdG2oHVAv7XPw7dpAYDrQ6IihVfmq77r4NJyE+cL3TJbboMdWQMKsatEeRJKSro9IG7jZaUlHjkhJ81axbi4+MDHosYOZAyTxBDzMKFCz38HI8fP+7hD+mL6DFKjHGrHHjjsgWy7FIEx+hUmDNWdOfZm7QAo1FN5J++B7SLQb/Sxk1DNBsRacV6UVB9G7h4xntjYlTAj+0X85drw8Dm9pw/fLBgqZlgi1cKMl54ELz0yhDNaOCRVm2E4udvdL6k/9gKKLruvSfHTEOjRkyluO5LG1H5lVdgU4lVuTMnB26Vb21txbFjxwRZREQE5s+f76MHMVoYsGo7tbW1+Pa3vx208erqKJctMTJRqVRYuXIlduzY0SnrcLd54okn/No6nTBVg7t1Xdku2s0clTftSLmf8mzN+CicvNNVXbTcMBY3DCmY0HrbJeD+ufWEMrypAXz/B4KMzc0FS8300WOQmTYLSExxKfH3kQ9+AsX0B4ZwUsRQwTn3TEc570EwbdgQzcgTtvGL4EXHhAWy/PbrkH7wX6Mjo0rxSeB+1WYZDB8n5QiHJ48JQ1qUBp8dE7NTxSUoERkdmPrFOceBAwc8csqvWLECKtXA18UghjcDWjqT8sIThH8kJSVh1qxZOHv2bKestrYWZ86c8Ss7Tmy8EtGxCjTe6/LdvHHZguQ0FRhjmJmoR7xeiTpTl8K/N2k+Jly9rzjaRn6wJf/oXaB7bn9JAtswPKzygMt1ga14BHzb/3YJi4vAG++BRccO3cSIoaH8mmfGpcV5QzQZ77CIKLBHngJ/93ddworr4EXHwOaO/BoWcsFnKNcn4oOUXBTEzYBNISrVaydGoeqWHe1mcR90/BTPFMu9ce3aNVRUVAiyqVOnIiUlJeCxiJEHudkQxDBh4cKFiIqKEmSFhYW4d6/3oDLGGCZMFR8Qba0yqu/YXWknX/xb5N34TDh+NH5mV0XYdrPXLA3O7z07ItJW8oa7nun9FuWBGYdXwRQ2fwmg6WZ55TL4sfyhmxAxZPDCg6IgPglImzAkc+kJtmwdYBwryPjOP4GP8OB63tKII7UOfP+Bb+NgwhwPRR4AZJnjxhWLIIuOVSA2LjBfebPZjEOHDgkynU6HxYtH/oKJ8I8Bscy/8847vTcaJhQWFiI/Px96vR4mkwl6vR4bN25ERkbwswW8+OKLeO655wZkbCL0USqVne42HYGPsiwjPz8fn//853t1t4lPVCIiUkJLc5fLzPVLVhjvZ2BYbj6Ed4yL4JRcDxKrQo1DxtlYV3m/cm2Tj0WDxbPMdqjB8993VdXqQKkCe/jJIZuPL5hWBzZ/iSsP/n34kXzwdU+AScO3xgIRXLjDAX7qiCBjC5YOS9cVplRB+tyXIL/6cpewvgb88Kdgyx8euokNMGVHC/HrSZ/vvJ964/0TjVipEOsBjJ+iDfg6HjlyBBaLuChYunQptNrALfzEyGRUW+a3bduG7du344UXXsALL7yAH/7wh9i4cSM2b96MwsLgVrTbtWsXysvL0dbW1ntjYtSSmJiIWbNmCbK6ujq/stswxjDezTrf0uREnTIZiIpFjE6NuS03hON7khagXVJBBnNZhN0zNUTFujI4hDC8tVlQjgGALV4JFhM3RDPqGbZktShoqAcunhuSuRBDxMWzQJvoZ83mPzhEk/GDWQuBzMmCiH/4Dnh76BsCvME5x+6b1h4VeQDIkvTC+/AIySOVcG+Ul5fj6tWrgiwzMxPjx48PaBxiZDOgPvPDmeLiYuzevRsvv/wy9PquH1xGRgY2btyILVu24I033hCO9RWTyYTt27f3exxidLBgwQKUl5cLxaMKCwuRkZHh4YbjTlKyClfDJZjaulnnVbOQ8J+5YIxhbbUJhZ91BVje0Sdg05KfQOO0YWHzVWx4+iFkxIa28u4O3/eBGBMgSWCrHx26CfUCGzceSM0EbpV2yvjxz8CyKBB2tMCLRKs8MieDxScOzWT8gDEG6bEvQ/7Pl7qErc3gn/4VbOMXh25iA4R8sxTH9T3vsBuhQgITq7uOnxyYVd5qteLAATEIWqPRYOnSpX6PQYwORq1l/vXXX4der/fq8pKX5woyeu2114Jyrtdeew1GozEoYxEjH6VS2fkd7MDhcODAgQO95h1nkqfvfHOjE3XVLheT7AQdorSe1iSrQo2DMVn4//bcxOGKFo/joQo3m8APfCTI2PylYGOG9+/RPdCRny0EN5t8tCZGEtxuBz8vVvdkc5f4aD18YBOmAjPmCTKevwu8yb8Uu6GE9fghWBXqHtvMcLPKa3UMY8cFlnWmoKDAYzc/Nzc3KEZGYmQx7JR5s9mMioqKAU1FWVtbi9raWixcuNDrcb1eD6PRGBRXm+LiYmRmZlJBByIgEhMTkZ2dLchu376Ny5cv99p37DgV9OHiT/vqBQs457jZZEWz1emjJ+AEw68KqlDeaPHZJpTghz4R88ozBrb2saGbkJ+wOblC/mo47OCnj/nuQIwcLp0D3NxT2APen1XDDelzfwN0q34KmxX8g7eGbkIDALdaoSrcB43T5rNNDJRIlUSjSuYkLSTJf6t8ZWUlSkpKBFlKSgqmTJkS2ISJUcGwUeZPnDiBb3/723j22Wfx4osv4lvf+hb+9m//Fm+++SbM5uD63XX8QHQ63+4EHcp3cXFxv861a9cubNiwoV9jEKOTnJwchIeLxZ6OHDnS6+9B6sE6v+tyA3orKurkwO4roW9N41YreP4uUThrIVhi31K5yZzD4pAhD0JVVmaIANzcajyymxAjEo9F2/gpYFGhkZqUJaV67iodzQevvjNEMwo+/NRhSGYTFtb71g2y3azyag1DakbPlvzuOBwO7N+/X5AplUosX758WAZBu8PkkWEMCiUGRJmvq6vDk08+ie985zseX0hv/PKXv8SWLVs88tKbTCbs2rUL3/rWt1BfXx+0+fmjoHdsY5WXl/f5PNu2bcOmTcMnjzXRDe7bOj1cUKvVWLZsmSCzWq0eKcq84cs6X3Cr1a9zH7vZOihK60DCj+YDrc2CTFr3RMDjlDda8KuCKjz1zjU8+c41PPXOtUHZvZAWitce1y6A36XaHSMZ7rCDnz8hyNgDi4ZoNn1bwLL1XwDU3RRXWYb81z8NwOyGBn7wEwDAI7ePgHUrtsfuvyKgQAYTjSnpEzRQKv1Xwo8fP46mpiZB5q1S+HBE3XoBEhd3LTgYnAoDnIqIgF6y0uDjLIQ7AxIA+/777wNwlR725crSwS9/+UvBnWX+/Pmd7gXFxcU4ceIE2tra8NJLL+GVV17p0ZruLx2LBoPB9xelwyLa18JXtbW1MJvNlIZyuGJvA7cPfx/k9PR0TJw4EdeuXeuUXb9+HZMmTerxuyVJDBOmaXHuRJcVv7nRCaOsxi30XiDK6uSwOTm0ATyAhhPcYQff+1dROH022LjAqr0ermjBrwqq4Oymy1idHAfKW3C4ogXfzUnCkrQI3wP0h6y5gC68s8IkAPCio2Brhr+bENFHLhcDbrERbHaOj8aBwznHvXYHSu9ZcK/dAafMoVZISDSokBqpQVSYSyUob7Rg1+UGFNxqhdXJoVEw5KQasGFKDNKje06HyKJiwfI2gn/8bpfwXCH4jUtg46cG7bMMBbz8OnDTlREs2tYKictwMgkqMHxBEQc1kyBzDqmb9VyhBNLG+2+Vr6ysFIoHAoDRaMSMGTOC8yEGEG6uQXjtu6IMCjSO/SocYeOGaFajgwFR5jus8c8991yPyndJSYmgyL/88stIT0/vfJ+Xl4fi4mL85Cc/QVtbG95880185Stf6ff8OtwUBjKIZOvWrXjhhRcGbPzRSl9X6ky2uFkLZMhXXwNinwrOxAaQJUuW4NatW0Ke4QMHDmDs2LHQaDQ++41NVeH6JQmm1i7r0QNSOG45e1fmNQpArQhNRR4A+IlDQMNdQSatDcwq32GRd/owSjo58KuCKqREqntVcPoCU6nA5iwSc86fOgqQMj9i4edEqzwyJoHFjOn3uE3tDuwra8b+0iZUtfou5pQZo0GCXo3CO639WsCyNZ8DP7xHSK8p7/gDpBd/1u/PMpTwgx93/n/P2IVwSi4VKoNpob4fKyC5ucGkZWqg1vjnBGG327Fv3z5BplAokJeX12udkaGGO61wXvo1JFl8vrSNeYgU+UEg6Mp894CN+fPn99g2P7+rsuFXv/pVQZHvIDs7G08//TTefPNN5Ofn4+mnn+63dT6QXO99yQu/b98+rFy5MmiLBX8qgEZFRUGhcGUpGe4/+v7QPO7bfevIHYi8/RpUlltdoobz0ElGmGNWBGl2A0N4eDiWLFmCvXu7KpiaTCYcP34cy5cv99lPkoBJ08JwprDL0hfLVEhjGlTwnhX6HKkBSkXoFCnq/p1n4OCf7BCOswnToJic5fd4nHP88Wy9T0W+AycHfpB/Cw9PisHaidEYow8sW0WvzM2Fs3uO/FulYPU1w65y7UDQ/ZqO5HtaB1yWwYvFLDbS7IX9+ux2J8euy/fwdnE9rL19mQGUNlhR2uD73tCxgB0XpUV6TA8LWH048MhTkN/a2m3wK2DnT0Ca01W1NJSuK29r7SzkZZWU2JPU5XUwRfKukygUwISpYX5/zoKCAjQ3i66BCxcuRFzc8KyJ0YHEGORrvwfMlYLcYpgFa3SOxwKHCD5BV+Y73FL8cS85ccJlhdDr9R6p+LqzYcMGvPnmmwBci4XeFgnBxGQKzBXDZDKhuLg4qFb5r3/96722efXVVxEbGwuFQoGEhISgnXskwWOeh/PMvwD2LmuR7m4+whOmQ4oZ3luYRqMR5eXluH79eqespKQEubm5SEnxHdAZH89RdrUUTY1duxJzJANuOq3w9WhXyE5suPwhjHGPgoWQQt+B4foF3KutEmSxX3wOYX78LjjnOFJ6D68XlOFKrX+/fbNdxrsX7uK9S/ewdqoR38jNxJhw3zsmgcDj8lD1219Abu6qOaC/eh4RM2YHZfxQYTRkA7Ndv4RatzSO8XkPQ9XH+/mdRjO+/34JbtwNrjuhkwOfVpjxr1PTemzHn3wW1Qc+grOmS8Fj729D3Kr1ne9D6bq27tyHJrvrPnrI+ABa1C5X3FgoMYZ5X8RPmxmDcWn+Xb8bN27g/PnzgmzcuHFYt27dsF/0yJX5kOvdsv/pk6HP/jrCFcG5FxI9E/RvSIcLS28/0u4W/Kys3i1mHVb7vvqwd8c9Q0hPBGpd3759OwW9DlOYJgbSlH+A+LXnkK+8Bt4evADrgYAxhkcffRQqVddDg3OOnTt3wun0HcwrSQxzcsTfYhRTYqIU5hq32+v+oPhS2cdIvXMBltMFwf0QgwDnHC3vvCHIVJmTofUjtV9lUzue/2sx/nFnMa7UBr4j55Q5PrxQg8d/V4gdZ+/0WhPAH5hCibBF4u6L+Ui+j9ZEKNNeeFh4r0xKhTK5b+4Jp2814svbinwq8uEaJbKSIjAnNRoT48OhVQWmCuy/VtdrUCxTqRD15W8KMkflLZg+fT+gcw0HuCyj7eP3cGHSM9i/+FdonfI1fEERhy8o4rBOEeOz340rLdj2+rXO15H91V7bWSwW7Ngh7iaqVCo88cQTw16R583XIJe5pR9VhEEx9VtgpMgPGgNWAba39HndM8q459P2RiAKeG8E4qYTyHmLi4uh0+mCXiDq1Vdf7bVNR2VQp9MZ1Mw/I49o6OLWQlffrZCQwwRr8RY0pfwDIAXZTSLIzJ8/H0ePHu18X1VVhb1792LWrFk+++gMHJHRCjQ3din9y3VRSIlVY+wdDVRMgo3LeMtZDzsDKnWuLd17O9+EMnXCwH2YICJJEuLj42E5XQB7+TXhmLxqY69GgMPlzfhNYTXaHXKP7fzBZHPiZ/uu4ej1Gnx7YSJ0qv7tbsjTHgA+fq/zvb3sGqrPnQZLGNvfqQ5rOq4p4MqQJsv9vzbDGftR0VdazprTJ+PVueo2/Ntnt+GQRWWbAViaEYl1E6MxcUyY4PrgkDnOV7fhX7tVh+4Ji13GrTvVvS4C+PjpYOkTXIGj92nc9n/QLVsLSacPmesqXzwLW00tKicthlOhQZif/cwmh/D+6qVGpE+CR2ab/Px8j+w1ixYtgsPhQE1NTT9mPrAwRwuib/4aklt2uBbjE7A1A2gevnMfSuLi4jrdooNF0JX5jptvaWlpj+26B772lvEG6LLIB1NR7smFpsNXPhDFf9euXfjhD3/Y73m5ExsbWI7hULg5DiXmqFzoeS343aJOmdJaBX3tTrTGPwYMY/++GTNm4NKlS2ho6NqOLygoQGZmZo8Lz8lZWpw43PV9t1s4FjIDqpnrYaNmEjKYFld5Ow4mPICnKvYiuqQIzrrqYV8ttTut7/5BFCSMBZ853+dvwilz/PZ0LT6+1tTnc441qFBvdsDm5pN87GYLbjdZ8K/LUxCr6/sikY+fAkREAS1dc3SeKYA0igJhZVke0fc1+f1twJ0KUZg9N+DPfPVuO35y0FORHxepwbcWJmBC7H01lHPBsi4BmJGgg0bB/PKt1ygYlBL3a37ssWfB/+sHXYKWJrTu3IbITc+FzHV17n0freHJcPbT2ON0AM2NdkTHdqleFRUVuHjxotAuOTkZWVlZw/tvw52IqtoOySmmOzbHLINFNwUYznMfgQR9/6bDym4ymXDy5EmvbcrLyzsrvGZkZPilMHe0D4Yyn5npSk/X2uo753aHoj9+/Hi/xiwrK0NZWRmeffZZr68Ot6Jf/vKXnTJiiGAM0sSvAGGJgjis9TS0LaeGaFL+oVAoPIJe7XY7Dh8+7KOHi7gEJWLjREtATaVoNZp8P4jLLqnw8dhFAOfgR/YiVLBePAfrRTGlG1vzGJjk3QJidcj46eE7XhX5aK0Cm7LHoLeEPgoGfC93LF7fmIll6Z4ZPm412/CD/FuobfNdLbI3mKQAm7lAkHlkPSFCGv7ZR6Ig3ABkTg5ojHqTHZsP3oHFISrj85LD8fLq1C5F3gcSc6Wf9AeFxFDX5jsrTnfYpOlA9lxB1vrXbXC6ZZsarvDKm8CF04hqKYPy5oew8r4pqUoVMC9XLyjyFovFoxaPSqVCXl7esC8OFX73Y6gtFYKMRU2DOXbV0ExolBN0ZV6n03UGqP7f//2fh8uH2WzGli1bOt/3FPjaQXcrflpaWr/n2BGc25MrUMfiwR9//o4x33jjDZ+vDt/7559/vlNGDB1MGQbFtG9DZmL+X0P9bigt/m01DxVJSUmYOlXM13zjxg1UVFT47MMYw+Rs8WHu7vIax1SIvb9ZtydpIdoVGlf1Rod/D+2hpuVdt99U9Biw+Q96bWu2O/Gj/bdxqtJzd25FRiT+55EMfD5rDL6bk+RToVcw4Ls5SUiP1iJKq8R3c5Lww6XJ0KvF22pNmx0/yL+Fu+a+/x3ZLLeg/7Kr4E2hX6WXuI9DXOyxabMDCj53yBw/P1qJVqvo7rAo1YCXcsf67eq1YUpMrwtYwBX0/f1Pb+Lq3Xa/xpU+9wzAun4X3NKO5je39tBj+MA/3QkAcDAJO2Mzsct5D408sN9yeISE3JUGGJNEy/6hQ4c8PARyc3MRETFAtSuChKb1HHTNbjFVmlhIU74uXGdi8BiQv3pHAKjJZMI3v/lN/Pa3v8X+/fvx5ptv4pvf/KZglV+xove0gB1FqPzxrfeHDreenlyBamtrYTQaBzQXPTG0MF0S2hLE3OMMTkTWbAdzDu+CUosWLYJWK6aGO3jwIOx2z4dMcZEZ+bubcbrAhN5iqdYpYvAFRRzWa8fhs8W/xGfZ/4qS/Fs9dxoG8NtlsBQdE2Rs1UYwpee2uNnuxL99dgdX3BQRtYLhOwsT8e2FidCrXcrPkrQI/GJtGpZnREBzX8vRKBiWZ7jk7vm254wNxy/WpGFshLhIvGt24N8P3IHJ1sfKw5OyAW23xRjn4Oe973wSoQW32wH33+30BwIa48/n6nH1rliReGaiHs/nJEEh+W/hTY/W9riA7U6z1Yl/3ncLBbdaem3LxqaCLRYNd6ZPd4FXDW/DCW+8B37Stet5yDgbtWGxaIETu50NKJf9qwCdkKxCbp4B4QZxQVVaWoqrV68KsnHjxmHatGnBmfwAobDWIKJOLMjHmdIV8Kqiiq1DxYAo80ajEf/0T//U+T4/Px9bt27Frl27Oleh8fHxfvmXX7hwAeXl5QD8s+L7g16vx4IFC1BeXu7Vb74jOHfDhg0ex2pra7F582Zs3RoaVgWiZ2yGbJijcgWZwtGMyJq3gT5upw4GYWFhWLx4sSBraWnBqVOim5DDwXGnwgZLO4elnffqxqhhEvRMAT1TgKnCYdHG4E6TAQ5H/zOzDCTOj8VMEAg3gOV6bvfanDJ+cqjSQ5EPV0v49+UpWJ7hWS49PVqL7yxMwttPTsQ7T07E209OxHcWJvksFJVoUOM/8lIxLkrM5HCzyYqfHamEUw78b8lUKrCsOYKMnyv00ZoIKa6L/tJgDGya/6lHr9S34/3L4i5NQrgK31+cBFUfCr/5WsDmpBiQaBAXxzYnx8+PVmF/aVOv47L1XwDU3Ra5shPO9/4Y8PwGE773fcDpgINJ2DGuy/BoB4dJ7/DdsRup6WooVeJ1MJlMHu41arUay5cvH9buNczZjsiaP4O57Uy0xW8EM3jWCSIGjwHbD8nOzsYrr7zikRNep9Nh/fr1eOWVV3r1lTebzfjFL34BwGXFD2Z++eeeew56vR7bt2/3OLZ9+3akp6d7XTzk5+ejpKQE+/btQ1lZmV/nMplMnYuGjl0JYvjQFrsaNq14I1K334C+YXinAJwyZQqSksTiQWfOnBGKjLU2O9FD5kq/cDIlWkq9p1QbDvC6Kldl1G6wFevBNKKyLXOOXxVU40Kt6F4XqVXgpyvHYUp8z/cjiTFolZJfBVCiwpT48YoUJBlEC/35GjPeKu6jr/As0W8el4vB23vOGkYMf/iF06IgbQKYwT83C4fM8b8nxIwhSonhe4vHdu4u9QVvC9gXl4zFlrVpmJUo7lbLHPh1YQ0+vtboYzQXLCoWLG+jIOPnCsGvlnjvMMTwlkbww58AAA4kzEFtmJiIYrbGv0x3VbdFFyrOOfbt2ydU9AaABx98EAbDMLZscxkRte9CaRcXju0R82CNnOujEzFYDFhqSsBlfe8onlRXV4fw8PCAssPodDr86Ec/QmlpaWfQarDQ6/V4+eWX8eMf/xhbt25FXl4e2trasGvXLoSHh/ss+pSTk4MTJ04gPj6+18JYu3btwr59+4T0Yh07FDqdDj/7WWiXth4xMAVaEr6A6NuvQNEtMl/feBB2bQps+qk9dB46GGNYtmwZ3nrrrc6sB7Is48CBA3jsscfAGEN0rBLzcvU4U2hCX1zf7dyJued/jSiHEZj0D0H+BMGB7/mruIuiCQNb9pBHuz+ercexW2LQe4RGgR+vSEVqVPDzIUdolfiXZcn4/t6baLZ0raj+cvEepsSF4YGxgaXbZdMfAFcoXSkxANe/l84BD+QEcdbEYMMvnBHes+n+W+V3XW7AzWaxYuumGWMwPraH6qwB4FrAdi1edSoF/nlpMl47VYO9N8RKpa+dqoXVIePRqb6zr7E1nwM/vAdo63LNkd/aCumHvxp2Ber43vcBmw3tCjXeThN3+SbHaGFr8m+cmko7nE4Oxf1djpKSEty8eVNok5mZicmTAwt4Hmx0jQegMV8RZHZNMlrjHhk4qzDhN4wHo7JJiFNcXIzy8nLo9XpkZGT4Vb3WX0wmk4fffYeVfiD88Z1OZ1AKa41kJEnqrJJbU1PTqQir2isQVfk6GLoUQ1nSoDH5m3CqxwzJXP3h2LFjOH1atO6tXLkSU6ZM6Xzf1urEqaMmtLX47zrUyO3IdzbhC1ffxeq7ZyH97Pd+WwwHC950D/L/+yrg6NryltZ8DuyxLwvtDle04BfHxKqwYUoJ/7EyFRk9laUPAlfq2/GD/JvonvEvQqPAKw+nI0obmD3FueWHwOWuKpFsUR6kL387WFMdVvj6nYYq8t73wfN3uQlloMXNom2IBBSe3wu2cgOkVRs73ze2O/DcrlIhlWR6tAa/WJMWkJ98X+Cc40/n6vHXS55B2F/IHoOnsnzfL/mhPZC3/a8gY1/4GqTlDwd9nn2FtzZDfukrgM2Kd8bl4Z10UZl/flwSWivF76OkACZO1eLGFYuH4WRerh7GJBUaGxvx1ltvwdHtfqXT6bBp0yaEhfmbvX7wUZuuIrL6j2Dd6obLCj0akr8JWRU14n6rA43RaAx6nnlaUMHlErRhwwbk5eUFVZEHvCvser2eAmuHIfawNLSNES26kmxFZM02QO57asGBZt68eR7ZD44cOYL29i6/8HCDArl5BiQk+5cnuVy2YLezAS1wYse4FbA5ZfBDnwR13sGA5+8SFHmo1JBWbhTa3Gqy4n9OiG5CCga8tGTsgCvyADA5LgzPzBKr8LZYnXjtVOCLbpbt5jd/4TQ4PThDA4sZaLonvtwVeQBobfZs13TP1b8b75TcFRR5BuAf5iUMuCIPuHYF/2ZmHJ7O9lTa3yq+izeL631WQJYeXA1V+kRBxndtB29t9tp+KOAfvQvYrGhQR+D91KXCsQcS9DDXuCnyErBkVTgmTNUid6UB4RGialV12wan04lPP/1UUOQBVyzgcFbkJXsDImrfERR5DoZm4xcgq6KGbmKEACnzBNGN9siFsITPEGRKW60ren+YbmKpVCo8+KCYgtFisaCgQEwdplQxpKSJPty+uMbbYb9/876njUJ+4jzwAx+B24fPooa3tYAf2iPI9HkPg0V1lVc325346eFKj9zbfz8vATMTB29BvX5yNOYni241Bbdacexm75lAusOy3HxTmxuB2/7F7hBDjFYHRMWKL7WX36N7m46X9v9n783j2yrvfP/Pc442a/Uu72sSkhA7LElInDgQYkIokITetiyhnelMG1ouTAdmCu3lMvd3L6WXgTt0ZuiESbow04kLtLRAmhRCwuaExAkBkthZSbxv8i7bkrWe5/eHouU5kmzJlizZPu/Xy69Ej845erSez/k+n+/367eodo048N7lYWa3jeUGLMqcOVFICMG9FZn4qxuyg+57vWEAvz3TH1LQE45H6vf+nh20WkDf2hOvqUYF7Tf5Ahf/WX4n7Lz/PeIIcLs+LSgPafnKFOj0ntUUX+Ak3xM4USgJ8ooUOHHiRFDOXGVlZUzKbccNwQFDTy04gS0YYMnYDKc6ttZniekRF8/8L37xi5gcx2g0wmg0oqKiIiqvvYTElCEEI9lfhczRA5nDHzlVjZ2GU1WE8dTk9CeXlpaivLycKbd69uxZLF26FLm5/uZY3e2RifEb1Bq0W/xe3D8U3Yqa459C9cn7ILfcEbN5Twf63luAPSCJjOOg/2/fgje9lFKKfz3Wja5R9jnXlBuwaUHqTE0TgEf4PLwqB+f6mpla4LtOmrA8VwNthMmKxJgHZOcBvX7LED1zEqQ4suZ2EomD27QNCLDJUEohPPFtwBFgVUnRgH9h8h4ktWf6GNuWgie4P0SUfCbYuiQdCp7g30UrTb9rHAClHg+/uEKLatkNUN98O6wfH/CN0cPvga6/PeGfZfr2bwGXCw2p5ThsvJ65b3NRKvpb2Mh6RhaP/GL2okwmJ1ixVo32ZgeM+XIMDPTg5MmTzDZpaWlYu3ZtfJ5ELKAU+t4/Qm5n7Yk2zbKgCnASiScuYv7QoUMxP+ZDDz0U1PlSQiIucAqYcx5EWsfPwQl+Qavt3w+nMh+ulOIETi4869evR1tbG1Nr/oMPPsB9990HnufhdlP0dEWWBWt0KcABvuyBYaUeB/JWY8u7fwBddxuILK6585NCR4ZB3/8TM6Zevwmy3AKgx1Pd463zgzjWPsZsU56uxEMrp99FeiqkpsiwY4WR8e6bbW68dqYf31kR+ZxI5QrQQ3t9t+mRgxCoAKjUjKdaIsnp6QTEjb/kk9vgOkbs+KSVTeS+c1EaMtWRWejiwR2L0sARgp0n2Mo6vz87AArgwRCC3vBXfwPrsY8Ax9XfWEoh/HYXuCf/EWSyhhhxgrZeBj3+EZyExy8WbmPu08g5LHNpMCj4L8YJASpuVIcsJ0kIQVGZEna7He+99x6zSsFxHG6//XbII3i/E4V6uA6qsdPMmEuehVHj1zxPXCKpmDU2m127duGDDz5I9DQk5gluRSZGsr/BjBEIMPT8FpxrNMxeiUWn02H1arZ84cDAAE6f9vwg9/W4ghKzZHJAnxr8MyC4gep01of/x6INGB82+5qoJBL67h/8IgAACAf9/d/x3WwwWfCbU2z3aa2Cw5PV+VDwifvZqy7WYaWois3+S0NoHbaH2SMYcb15DPaB/um14ORKiaSGXjgdPMhNvkLz5rlBBJpX1HIO/+3a8BVkZorbF6biv9+UEzT+xtkB/OZUsIdelmkEd9e97MZNFz3VbhIAFQQIv90FUIo3izagQ8NeYG8vzcKgifXXlC5SQmeY+D07fPgwRkZYO91NN92E7Oxge1KyoLBcgGbgADMmcEqYcx8E5WJf+Uti+sQlvPbcc8/F5DhjY2M4duyYr7nCnj17pOi8xIzh0C6FJe0WaIY+8o3x7hHoe17FcP5fAyS5SqkBwPLly3H+/Hn09/trmdfX12PhwoXobmdFrE7PYeU6DWRygg/2j0CUl4Ub1Fp8POg/CY0otHiz6BY88M4boKtvBolAeMQDOjwA+hGbjEuqboW8oAQAMGB14oUjXQjszUQAPF6VB6M2spyBeEEIwXduzMapbgucVycoUOCXJ034PxsLI2sYs/BaQKFkL2YkZh30wpmo9+m3OvFRM5soesfCVOiUyfFbtGlBKjgC/Ly+h7ng+OO5QQgU+Mvrs5jtuU33QDhyEOj1J6jTP/wn6PKbQNJm9gKF1n8INF1EqyYHbxSzOmNhmhJKE4fxgGelVBEsunbiBPrLly/j3LlzzFheXh5uvDG6Dr8zCe/og970WlDC64jxPrgVyXsBMt+JS4iqtLQ0Jn8VFRXYsWMHHnvsMQCeko6NjY3xmLKEREgs6bfBkcJ6OBW2ZmhFUYtkgeO4oAtel8uFjz/+GHnFCiiUHrGYUyDHuhodNDoeShWHJcuDE+cMKj4oiry3YD36hsZAjycuOk///HsgMBGX58HffR8AwOkW8I91HUxddwC4ryIz6rru8SJHp8BXr01nxs6YrDjVE1kDKCKXA4uSu+W7xMRQwQ1ciL5Z0tvnB+EKKKSi4Am2LE4Pv0MCqClPxSOrcyC+LH3r/CBe+byXidATuRzcg6L+FbZxCLUvh62GEw/o2AjoG/8BF+Hw88XfgIvzxzk5Anw1IxPjFnY+S5enQC4Pf/E9NjYW5CaQy+XYtGkTuATZiCaDuMdh6P4NYy8FAEvGJjg0yV0Hf76TnJ8oEatXr0ZpqadDp1RDXWJGIRzMOffCLTMww+rhw1COJWfnwpycHCxbtowZa2pqgmW8HbfcocPylSlYUaVmWowXlylgSGOje13tTtx/TQYCK905eDn2lN0Buve3oFPpQjVN6EAf6OH3mDGytgYky7O8/y8fXcb5Prbywo15GnyjIvE2hED+29IMZKjZhdHffNELIUIBQ5ZcF4dZScwY7S2AdWzSzQKxOt04KGrUVFNuQGpKYvNXQlFTnoq/WZMbJOjfvjCEX540sYJ+yXKQqo3shqdPgB6dOVstff1XwKgZr5VswhVdAXPf18syMNjqDw7YHCakZ/HILw7vdw/X5fWWW24JKiOcNFABetNrkDnZDtU2bSWsqTeH2UkiWZgVYh6Ar/67t+GShMRMQXktzDnbQcGKXZ3pDfCO3jB7JZaqqqqg2sUff/wxOM6NojJlkJ2DcASVK9jtBTdgOu/CZlHll8PG63HemQJ65GBc5j4RdP/rbF15mQzkTk9uw4HzPXj98w5m+2yNHI9V5YFLsoQtpYwLqtHdNGTHkdbI8jHI0uXBg4I7eEwiKQnyy2v1IHffB3Lb1rD7fNg0gvGAsDxHgG1LkisqH8itZQb8YE0uxGXv914YxD998CUr6L/xV55mWQHQ13aD9sc/eEfPfApa/yEaUsvxpqimfKFOgdxhpa8q8dDYKXQPHQAUFya0xJ05cwZtbW1B42Zz8tTSF6MZeA9K6yVmzKnMw0j2f5MSXmcBs0bMezEaE1OJQmJ+41IVYjRrCzPGUQcM3XtABFuYvRKHSqXCunXrmLHR0VGcOHEi7D6p6TKULGA95QN9blRr9VDL2Z+K3QvvgetPr4PaIrOGxALa3Q76CVspi6zfDJKehdYhG35ygG01LucIfrQ+P2n8xGI2lBpQoGdf79ca+uEWIojO55cEiR84Z36lRGJq0POsmCc3VoHb8kDYakSUUvz5EttgamW+NuE5IJOxIYygf/3zDvy/9/2Cnmh04L71CLuRbRzCL/8JVJzME0PoyBCE3/wcgwo9frbkflDi/52TccADxiyMmT0XUDaHCcMWT57DZ58fCyo16WVgYABHjhwJed+JEyfQ1dUV8r5Eohw9Bc3wx8yYwGtgzvkmwCX3Z0zCQ/Ktz4XB22xBEvMSicKmXwm5rQ0po5/5xmTOPuhMf8BIzgNJF71YvHgxzp07h87OTt/YF198gcWLFyMjI7TtZEllCkxdToxb/YKy+ZwDD1yTiV82+lchWrW5+LN+Gbb8+fcgX/2L+D2JAITfvwIEdjuVK0Du+NrVxlAdsDnZrozfW2VE+Qx0eJ0qPEfw4HVZeK7O//50jjhwtG0U1SXsUrzw3lvB1WpsrJ0I4xa4f/jtkI9Fbtsqla1MEqjLCXzJJkWSxZUT7nO6x4qOEbZfwl3XpMV8bvHgllIDOELws6NsUvrvvujAqCUN370xGzxHQK67CWRtDXvBfuUC6Fv/BfI1/+daeO8tTzfcaZZipYIA4Vc/g3NkBM9f9z0MK9nv3DfLszDQ7F/tUimMyM28Ed39nt9/b1O+FSv81aW8XV7d4q5SV6mqqkJeXt6U5xwPZLZO6Hv/wIxR8DDnbJc6vM4iZkVkvre3Fw0NDdBoNMndLU1ibkMIRrO2wqlkf4xVlkakDB9O0KTCQwjBhg0bmGQrQRDw4Ycfhk0uk8kJrlvlb9Bmc5gguIG0PjlKU9mSZK+WbkJPXR1oX4/4MDGHnvsCaGAjYeS2rYAhDf9yrBudIqFzW7kBNeWpcZ/XdFldoEVpGvu6/r5xINg7b7MCwwPsX6huvOJtvH8zuIIiMQlNl4IrEV0zsZgXR+ULDQpUGGdPI8X1JXo8XpUXFKF/59IQXjjSBftV+xC59ztAJhuwowfeBP38mP/2wbdjUoqV7v8d6LlT+PdFX8UlA9s7ZIVRA00PG+skHLDpjptQVeVvHHj06FEmQl9fX89UEgukqqqKEf7JAHGNwtDzXyCUXf0YzdoCZ0ppgmYlMRVmhZh/8cUXAQA1NTUJnonEvIeTeyIWHOsv1w68C7m1KUGTCk96enrQalZXVxfOnz8fdp9MoxwlCxQYtjSie+gAhsZOYWjAjW/ksB5vG6/Eywu2wf36L+NaeYK6XBBe/xU7aEgDueO/4c1zg6gXNYZakK7CjgQ1hooWQgi+sYxdJWk123GiQ5QcqVIDqRnsnz5EZFZnCN4uNcOzv0RSEFSSsqAURBc+KXJo3IWTnezn4c5FaZGVMU0iqkv0+Lu1wYL+WPso/tcH7Ri1u0FS1OAeegIQNaUTfvUiaOvlmM1FOFEHuve3eLVkEz7MXcncZ9TIcassFbZx9jdtSYUKhjQZVqxYEVLQd3Z24rPPPkMoklHIg7pg6KkF72J9/Fb9TbAZViVoUhJTJeltNlarFdu2bcOVK1ckMS+RFAjydIwY74Wh+z99tXgJKAymVzFY+AgEUeWbRNLV1YXu7u6g8SNHjqC0tDQoSdbLuPschsY+BwAMW84gRZGLoSYj7ipMw752f5TwTNpCHLx4Bps/+wRYsS7ksaJFvIxOD74NdLHJZGTrdpwaoviv02xjKINKhh/fXJDQxlDRsrpQh0KDAu1mf6T9j+cGsLpQ57vNbdoGhLAUuJ9+GOjxJ/2SjXeDu/MbQdtJJA/i5FeyZOKo/IdNZrgDdKWSJ7i5NEkrokzCumI9eI7D/zvSCVeA5+Z83zh+9F4r/mFDAYwlC0G+8R3Q3/67f0eHHcJLPwH3o3+c9hzoxUbQV/4F+/LX4o0SVlMoeYLvFBphusxGqjOzZSi7xr+C5hXmXqvN0aNHoVCE9pYnp5Cn0PXthcLWygw7VKUYy7orQZOSmA5Jf8ZTq9VYvXo1tm/fntQd0yTmFw7NNbCks+XUOPcYDD2/BWj8EraiJS8vj4kiebHZbL4TkZiTJ0+ivt5/X5r2BqgURggCUDqqglHFxgBeWXA32v/we1BLbDrjBi6j034T6L5X2Q2KytBVUY0XjnQGNYZ65q5rkZ3kSYFiOELwNVEHz4v9Npzvm9waQ5awVW3EiZUSyQV1OoBmtmLIRH55SikOXmEjp2uL9VDLkzOpOxLWFuvx0tevg0bBPoeOEQf+7p0WfNY5BnLLHSBrReUqzYMQ/t9T06raRC+cgfCv/xtv56zBrxeylYM4AjyyJDdIyCtVBNevVgethIgj9A5HsO0tKYU8gJSReqSMfMqMuWWpMOc8AJCkj/FKhEB61yQkpog1bQPktnYorRd9Y3JbG7T9f8aYqPJNIhFHkbycPXsWS5cuRW5urm/s5MmTzHblJSshjC/x3R4fo/h6ZhZ+3uOP9tt5BX5WfDee++0voPjOYzFd/hf+aycQeJIkBNb7vo+fHu6GxcEmvO5YW4o1pRno6Ym/hz/WrCvW479O9aHf6hcSb58fwpKsie0xZOl1oB/u9w9cOQ9qt4MopZbrSUnLZba0KiHAgqVhNz/fN46u0eB8kNnOiqI0/PKBG/HI7z7HQMBnftQh4P981IGvX5uB+x74Pkh/L3AxoJ/HQK/HvD4FhE+PwP0f/4Lf5m/AH4uDO8nvWJYDy5fsbwoIcMNqNVQpoR9zxYoV6O/vx6VLl4LuW7NmzYwI+bT2n4NzRR5IIdQNIrAlvikAShSgsuRorCcRPUkfmZeQSFoIhxHjvXDL2FrPavMxKEe/SNCkQrNixYqQLcQ/+OADX+UFsZCvqqrCHXeuRmo6G0Gz9VN8NZt9zk26ArwyaAA9+n7sJm23AefY11G4+Q682K4OSnitKtLhr9aUxO6xZxgZR3D3YtYDf7xjFD2jIZJcA1nENgeDywV8eTbGs5OIFfQyW8UG+SUgak3Y7d9vYqPy+XoFlmSFtsbNNhZkafHC5lIUGYJX0n5/dgD/X10PBv/yh0A+m5wqUAobJ4fgtEeUq0Mddgi//zUsv/oX/L+F3wgp5L95bRYUbRzEVTAXV6iQaQzfHMpisYSsJ69UKrFy5coQe8QezjUK3j0S8R8nWIKaeREgKUssS0SOFJmXkJgGlE+BOXc70tpfYn4g9abfQejfDyC65XBBpsNQ4SOTbzgF1q5di4GBAbS0tPjGBgYGcPr0aQiCECTkvVGlG6vUqDswBqfTf+LMHFZgSYoS58f9VTneKViLskN/xG0li0Dyi6Y/4XFRgzhDOv6z/C58foVNBixNU+KxqvykawwVLbeVp+K1MwO+xkACBfZdGsJ3bgyfzEvUGoCXAW6/CqHnT4EsuyHu85WIHiouSblwSZgtAYdbwNE2NuK6scww6xJfJyJLI8dzm4rxUn0PjrWzz7XBZMWjfx7Cg6oF2MR1oi0lC38qrMaxrErYeQWUbgfW/OxV3D3wGUodg8y+5LatILfeCfr5MdA3/wvnHSr864q/hSkluCTvt5dnIa1TgRELa9/JL5JjweLwK1zhurwCgN1ux8mTJ5PSYiMxN5HEvITENHEp80C5FBDBX/ebAODdydet+K677sKvf/1rWK1+P7a4wYnY56nW8LjuJjU+PeJ/PoIA3KJIQwcxYTQgOrarbAvyfvVLXPu3j4GEqrYSCWGibW/f+Xf4k0jIG1Q8nrq5ACr57F9k1Ch43LbAgL0X/AnGH1wx48HlWVDJJnh+crlIzEu++WSECgJwRVRFagKLzaedY7AG9E4gwKxNfJ0IjYLHk9V5+NPFIfzH571Msu84r8QvCm/HH7JuwrBSDyHAYmPnFfjIeAMOZy3H31x4HdW9p3z30aPvg773JgbG3fht2WZ8mBMsqnkCPLQiB7pOGQaG2ZB8ajqP5SuDffKBNDY2orWVTSDlOA7C1V4YoerQS0jEC0nMS0jEAErkAMYn3S7RcByHO++8E7///e9D3h8uYSsnX46yRUo0XfJH4p024H69Eb8y98Ab03JxMvy0aBt+smsnSh99HEQVnSWACm4gRCLt+xu+g//sYpe7ZRzw4+p8ZGnCL4PPNr6yKA1/ujAEr56xOAUcbhnBbQtSw+5DVm8A/ejP/oGOFlCrZUL7hkQC6G4HrOwFPplAzH/cPMLcrjCqkameXZ91SikEQWDsMIQQXzTb6XT67vvKAj0Wpyvwy89MGLaJklzV6cgK+ygcXr/hfhSedaNgvBcC4XBFkYXj12zAZ+mL4eJkEK9tqWUc/vrGLNhbgKFRBwJ/plQpHG6sUoLCHWS78TIyMoLPP/8cOp2/4pRMJsM999yDy5cv44svPPbAhoYGyGQyLFu2LPSBYoCdGMCR6SdEC0QL1xS77YZ7T+cihBBwHJd0K2SSmJeQmGfk5uZi2bJlaGxsZMblcvmEUaQllSoMDbgwNOA/0QoW4H5DJvaY/Y1SLHI1/k/GbfjfP38RRQ//bUhRGbKjKQBYxyC4XHBwcigEFzhQHMxfjZfpoqBNH7kpF0uy51b99FydAjfkafBZl1/0/fnSEGrKw9sryDf+CvTIe/7ESkqBKxeAiuAcCYnEIbbYICMbJD0z5Lajdjc+62JXoWZTVN7pdMJms8HhcIQUdiMjngsVcafUdA74+xV6jNndsLmiE4SuG76PNirAxfHgwGENgDUhtpPzBDoFD5fTDiEfyM7330eIp3qNdXwE1jCxGUopLBYLqqurmXG1Wg2bzYaCggJkZWXBbvcHPkwmE5RxSkofUd0OUGHyDSeDcBCGh6c+jzDv6VyEEAKFQgGVSgW5PDkusCUxLyExD1Grg0Ww0+nEiRMnsGpV6IYhHE+wcp0Ghw+OYtzqP9GqLDLcpTNg36g/WW9Iqcf/zLgdT//ri1j4198FycphD+btaBpAsyYXfyrbynhiCywmXNEXBs3lL5Ud2FC2OJqnPGv4yqI0Rsw3DdlxacCGazJDr3IQuQIoWQQEJFfSLxtBJDGfXIiSX8mC8H75o22jcAXoMzlHsCag70AyY7fbMTo6Co7jfGKHEMJcjMquNoUKFwlOBzDudGNo3A2nEJ1QDVeYloDAoOKhlfOwWQW4efZigRAgRcNDJps44mo2m6FSqZgxlUoFrZatBGO1Whk7o0KhCPm7O104hxOETl9AU8JDUKROef/J3tO5AKUUlFI4nU7Y7XbY7XbodLq4XahFgyTmJSTmGSdPnsSJEydC3ldfXw+O48JG6JUqDquqtfjk/VFmCTpnPAU3q534OODkNaLQ4uncLfjv//YLrNt4E0jVRhD+6nKwt6MpAAhuHFaX4V8XfR1uzr9cbOcVIYX813qOYmtFetD4XOH6XA2yNXL0Wpy+sfcuD4cV8wBAFl3LVEqhl6SKNskGvRy5X/5oG2uxWVmgDarLnow4nU6Mjo5CoVBAp9OFXU2KJJqpk8mgVlI0D02vygoBgU7JI10tA6GAZVQApQRcQBoKIYBGN7mQHx0dhcvlYp4Xz/PQ6/XgODavRa/Xg+d5jI15VljGx8fB8zw0mtja33g3QGLgaqEEcMumLgmTJUI9E3gvzEZHR30Xrol+/rM/a0xCQiJixOUn9frgpXtve/Jw6FN53Filgbi+2UKHHmtFHWVtMiX+aeHX8XJ9F0b+z99B2Pc66MUGkIXXgnztL0EWLkWzoAkS8uH4xrIMPPj4tz0dUecoPEdw+8JUZuxI6wiszvDRN7LwWnag5TKowx56Y4kZhw72eWqkB0AWhhbzo3Y3Gkxsw7B1RbMjKm+z2cBx3IRCPho4gikfRynjkK6WoThNiWytHHADY6NuCEJwRD4SIe9wOJhIu5dQQt6LRqNhIvZjY2Mhm0tJzD4IIdDpdOA4LmRFo5lGisxLSMwTQtWRLysrw29/+1tfBQYvk1ViyM6VY9n1KWj8nDWWLnEaINMSfDzGnvTey1uNescy3PPZR9i4/4/Quvz7/WnxNyIS8mVpSmxfHj4Nbi6xscyA2tN9vg63NhfFkdZRbAqXCFu+2NNMx+uddbs8nUavqZiR+UpMTFBUXq0BcoNXnQDgRMcoU9FFwRPckJf8zXwopXA4HFCpVDFLDiSEQKvgMGqf3EYi5wm0Ch5KnoNSRiDnOd+8bOMCbOPBdh2OI9DoOPD85PMN9MB70Wg0UCgm7jjtjcSPjY1FtL3E7IEQAqVSCZvNBkppQpNiEyLme3t7kZ2dnYiHlpCYl4QS8l6hvmLFipC2m8kEfelCJWzjAi6fZ09yi+x66I1y/MnENrwZUWjxnwvuwm/Lbsc15laUjnUhxWXD4ezrI3oOnSMOCJTO+nrykZCWIsOKfC1OdPiTIA9eHg4r5kmKGigqA1ov+8bol2dBJDGfHIibRZUvAQkTzRXXW78+V4OUWVB61Vu1JtZ2g1SVLCIxn6NVQCkq4SoIFOMWgemR4YXnPUKe4yb/PQkVlZfJZBFbZjQaDeRyuSTk5yByuRzj4+MQBAE8nzgrXEJ+IR599FH8+Mc/xgcffJCIh5eQmFdMJOQBj1hPSwtdE34yy83iChXKFrHJP5QCOYMp+P6CHChCmDmdnByNaQvwp8L1+F3ppoii8gBgd1M43HO35JmYmnIDc/vSgA1tw+GtM2LbhuSbTx7ol2xkPpzFxup044tuVjTOlsRXb9WaWEcnlTIORq1HBBMQZBA5MokcGUQOctXrZwwh5J0OAWMj7pBCXiaPXMgLguCr1OKFEAKDIboGXpKQn5t4PwOJLseZsMv9pqYm7Nq1C/feey9++ctfMl0pJSQkYkNXV9eEQh7wRJg2btwY9hhHjx5FV1dXyPsIIVh6nQolC9gTFaWAswX48ZIi3JQfG4uAkidQRLAcPldYkadFWgq7ePpRsznM1iF881cugM7hyhKzBWq1AJ0tzFi4+vInOy1wBXi6ZZwn+XU2EQ+rgU7Jo9CghEHO+1J1CACD3DOuU/oDAoJAYRlzwzImIFQhHFUKB402MiEPeJJexeUWtVqtr3qLxPwmWerNJ0TMP/XUU0wThYMHD+LJJ5+UovUSEjEmLy/PV2oyXEMo73YVFaEtGatWrUJeXl7YxyCEYNkNKSgqC448dV5y4k51Ov5vTSHWFeswHS2+tlg3Lyw2XniO4JYSNkG5rmUEQrgIkDja67AD7U1xmp1ExDRdYLsay2RAyYKQmx5tYy02lUYNtLOgis1MoJRxUFJWsigp54vIU0phtwkYNbvhdAR/RzyJrhxUKZE3/LHZbEHJjQqFAikp0TXDk5CINwm5tKysrERlZSWsVisOHjyIQ4cOobe31xet37VrF2677TbU1NSgpKQkEVOUkJgzrF69GkVFRRMKcsAj9puammCx+GucKxQKVFZWTvoYhBBUrkiBTEaYLrEA0NbsQKZVhr9ZnYvvr8zB2T4rLvSNY9jmgsUhQBAoTnZZfF1PA0+z3jGeAFsWz91ylOFYX6LHm+cHfbf7rC6c7xvHtSGaZRGdwZNU2d3uG6OXzoKUBjfckpg5xBYblCz09AYQYXcJ+FzUKGrNLKliMxO4XBRukc3O7aZwuSgEN4VtnAZVqvEikxGoNRy4KKIJbrcbo6PsxRUhBHq9PmmisRISXhK6TqRWq7F161Zs3boVzc3NePPNN3H8+HEAnmj9wYMHUVZWhttuuw233nprIqcqITGrmUzIA4BSqcSGDRuwb98+35jD4cDhw4dx++23T7o/IQTXXp+CFA2Hs1+wVW76TS7UvTeKG9ZocFOBDjcVsCKlrmUE/3y0CxwluJ/PgoJwcFABr7r7IBCKv63KQ2ka26hlPlCapkShQYF2s7+cXV3LSEgxD3isNjRQzH95Frj9nrjPUyI89IrIL18eulnU510W2APEKkeAm2aZxSZWWC1uuERe93ALUmMjE5RsJYBKzUGhIFEJcEopRkdHg6p86XS6hCY5hoJg/uQRSYQnaVLkS0tL8fjjj+P111/HU089hZtuuglqtVry1ktIzCBlZWVYsIC1AFy8eBFNTZHbNcoWKbFirRrivFbbOMXRD8Zw/vR4UIRtfYke/3RHCb6SnQoF8fwsKQiHr2Sn4p/uKMH6ktnTyj6WEEJws+i5f9I6Ame4RGCx1ebLc6BRdtCUiB1UcAMtl5kxsiB05+Kjoio212arYVDNP182pRROO4UggPmLNr9QriDQGXgolZHbaryMj48HlaJUKpVBnV8TjuDwl6OVmNckjZgPpLKyEo8//jj+7d/+DVu2bPG1QPZ663/wgx9I3noJiThx8803B7Wn/vDDD6NqjJFboEDVLVooVcEn0csX7Pj4wCj6TU5mvDRNhQWUjTgvoOp5GZEPRHwhM+oQcKrbEnJbskiUBGsdA7ra4jU1icno7gDs7CoVSq8J2szpFnCyU2SxmSVVbGKN242YxJqVqsiTXANxuVy+rq1eOI5LPnsNdYN3Dk6+ncS8IOku+3t7e3Ho0CHU19fDZDL5xisqKlBZWYlPPvkELS0t2LVrF95++21897vfZZJpJSQkpodGo8G6devw/vvv+8YsFgvq6uqwadOmiI+TlinDzbfr8PkxK/p72aoqllEBxz6ywJgvw5KKFOgMPIYHXTAPsUvm5iE3hgddSE1Pup+qGcOoVWBxZgou9PtF4cct5pBVTkh6FpCRzXQbpV+eBSkomYmpSoigTRfZgfQsEENwGdgGkxVWJxthXV04Py02MhmBRsvBahGijsYDHmuNWsNN2tE1FJRSjIyMBJUZnKjLa0KgFLxzCISKq1URUDLFeZLksA/t27cPe/bsgV6vx8jICPR6PR599NGwBRoSfdxkIWnOkO+//z4OHToUtJy/ceNGbNu2zddkasuWLYy//plnnsHf/d3f+Sp2SEjMZghNjlbfS5cuxeXLl9Ha2uobu3DhAhYsWICysrKIj6NUcVh9swZXLtpxsdEWVCrO1OmCqXMUHO85CYfi2EdjQSdmY54clStC+8bnIjeX6hkxf7xjDFanG2p58AmYLLwWNEDM4/IFYMOdMzFNCTHNl5ib4ZKRPxVF5a/JVCFDHdvmS8kOpR5rjctFg/zykcLxnguBSDq6hsJqtcLpZFcMU1JSglYqEw3nHgUR2JVSyinglmeF/yGdBTz77LPYv38/3nnnHRgMnj4bDQ0NuPfee/H888/jrrvuSqrjJhMJFfPeKPyhQ4eYChpqtRr33HMPampqfBabQLz++vr6evzsZz/Drl27JDEvkVAE2VSWxAVw7jGmegsRbJCNt8KVUhyrqU0JQghuvfVW1NbWwuHwX2B8+OGHyMvLi8o7SjiCBUtUyM6V4/SnVgwPBiesCRM0eHQ5EXRy72hxYOl1KVOKvs1G1hXp8MuTJnit8g43xYmOMdxSagjeuHwxUP+h7yZtvhi8jcSMQEViHmWsmG8esuHt84P4qJltSlSenhzWssDqMFOxrEwEpVeFu4vCfVXAT6fvjlxBoFZzIFOcp9PpZHQIAPA8D602uVZIiNsGzjUiGuThlqfPaiFfV1eHnTt34t133/UJbsDjynjkkUfw0EMP4dy5c8x9iTxuspEQMd/Y2Ii3334bZ86cYcYrKipQU1OD1atXR3Qc73Zif5uExEwzVPjIlPZTjJ1Fas8e320CwNDzWwwVPjLFC4TYodPpUF1dPW27jRd9Ko91G7U432DDlQvhO5lGgtsNjJrdSMtImsXFuKJXyXBdrgafdfnFxsfNIyHFPCm7hvUc9/WAjgyD6FPjPk8JP9Q2DnSy+QokwC/vreAUKpf53S+HsSRLndDEb5eT4r29ZrhdAC8DNm0xQCafulik1CvcAcuYHS7n1Gw04VAoSFghL7z3FmCzAio1uE3bQs5tVthrBBd4l9gnT+CWpQNkdv8W/uhHP4LBYAhpe9m+fTueffZZ/PCHP8Tu3buT4rjJRkLe/WeeeYa5LbbSRItGo4nFtCQkZhyH9lpYUm+GZvhj3xjvHoG+51UM5/91wn2M4ew2CxcuRGlpadTHIxzB0uUpMKTxOHXcGrJD46THIEB2rgyD/S5YLQKUSgKVmodB74IqJTl8n/Hg5hI9I+ZP9VhgtrmCK57kFwNKFWAPWIZvvgQsl1YvZ5TWK2ylEY4DisoBeCLy4YQ8AAgU+OejXSg0KBKWAN7Z5oD7qiXb7fLcLi6P3G4iCFcj7i74ou9TgZDIKtk4HRQhyvcDAOjBt4HhASA1Awgh5sfGxuASdUvWaDRQKMIcMBFQ6hHyouo1bpkelE8uG1C0tLa2orW1Fdu3bw95v8FgQHFxMfbv358Ux01GEnYpN5mVJhKam5uRnZ0dUVObcNTX1+PgwYPQaDSwWCzQaDTYtm1bVL7gUASuPIyNjUGr1WLr1q3TmqvE3MSSsQlyeycU4/4SdgpbM7QDBzCW+ZUEziy83eaDDz7A9u3bp1yqLb9IAUMaj08PWzA2Gp2ipxQwdblg6hInf42AEEChJFAqCRQqDkoVgVLJQaEiUKk46AwcdHoe/BTsOfG0HETCTYU6KPkeXy1ygXq81jXlqcx2hOeBkoXAxQbfGG26CCKJ+RklyN6UXwxy1Xv99vnBsELei5sCey8M4gdrJu8REQ9arziCbk8k5setAlwuinGrG5QSCJM9wTAQzpMEK5MRyORkwjrygTidFJTSqCvOOBwOWK1WZkwmkyVdkJBzmUEE9j0RuBRQPrlsQFPh8OHDADCh1aWoqAitra2oq6vD+vXrE3rcZCQhYv6xxx6L2EozEaWlpXjppZemvP+ePXtw/PhxPPfcc74vblNTE5555hk89NBDU57jk08+idtuuw1PP/20b2z37t34yU9+gtWrV+Pxxx+f8pwl5iCEgznnXqS3/xy8y+wbVg8fhlNZALsusReAsbbbeNHqeFTfpsMXJ6zo6XBOvkMEUArYbRR2GwXMYS4SCKDRcDCk8cg0ypCVI4daM/FSeqwtB1NBJeNwQ54WxwLqkR9rGw0S8wBAyhaBisS8xMwi9st7LTYCpTjaNhpqlyA+aR3Fo6spuBn2QkdSWco2LmCg14X+Xhf6TS4IggvXLKdQyCg4LnIhz/EEMplHwPMyAo6DT5A7HcFWHEI8ifV2G3sfpZ7vqVwR+WslCAJGRlj/OSEEBoMhqcpQEvc4ODdrJ6ZEBkGeNqt98l7q6uom3Uav91jOGhsbIxbd8TpuMpIQMT+ZSLZarTh06BCuXLkCo9GIqqoqlJSUxHQOZ86cwd69exkhD3ia5mzbtg0vvvgiXnnllaivznfv3o3bbrsNNTU1zPiOHTtw7Ngx1NfX49ChQ0H3S8xvKK+FOWc70jp2gcB/EtX1/gEupRFuhTGBswtvtwnVZCoaZHKCwhJFzMR8RFDAMibAMiagq90JYBxaHYfsPDkKij0rBmKmazmIFasLWTF/qscasqpNkG+++UtQwQ0i7uQlET+av2RvX01+dbgp0+l1IuxuCoebQhXHRO8zJ60wdbHfP1cYS8zRDz2CUnAHW19UKZE9Hi8jUCh4yOUcQARMZEl3OtgH4XkC9dVqNXIFgWVMYFYAJrLahGJ0dBRuN3vRotVqIZMlkf9ccIF3DYkGydWE1yTy80+DtjZPbklaWnDZVi+pqakAEFXj0HgdNxlJyCe2ubkZP/rRj1BWVob/+3//b9B9zzzzDJNV/vbbb2Pr1q144IEHYjaHX/ziF9BoNCHtNDU1NaitrcWuXbuijqIfO3YMDQ0NIe0/2dnZaG5uxrFjxyQxLxGES1WI0awt0Pe96RvjqAOG7loMFT4MyiWuwsVEdpvc3NxpLUl3t0dWjjPTKENugRzjVsH3Z7dROOw06KQfLWOjAsYu2tF00Q59Ko+yRUrkFcl9Je6itRzEixX5Wsg4wHV10cElUHzeZcG6YlGipLgxkX3c0zyqIPo8B4noocMDwFA/M+YtS6ngCZQ8iUjQK3kCxRTLLEaCy0XR0eKAOzIni++CNlIIPOJdJifgZYCMJwAo5HYL4ACcLteEDaLkDgFOqwBQQKYgSEnhQKwEFJ6Ol1pQjNsFT7UrAsgpB0pDCFyvz5wKoKOe1U+7zQ776AhTTUwhl0PlUoKOxjC4oNGBTDWJNqxP3gBwnquWuro67NmzB0eOHIHZbA51FADAww8/jKeeempq84gz3tURb5Q82Y+bjCREzB89ehQAQmYXv/jiiz4hX1FRAZPJhN7eXrz99tuorKyMSYMok8kEk8kUVlBrNBoYjUbU19dHfWyLxQKLxYJDhw4FiXlviave3t5Qu0pIwKZfCbmtDSmjn/nGZM4+6ExvYCRne0KXVHU6HW6++WYcPHjQN2az2XDo0CFs2bJlSsvSbjdFT1dkJ87hQRdWVWtC15CmBAZDJqwWF7o6+2AbF2C3C3DYKOw2AXY7hWVMgHVscn/+yLAbp05YcaHBU1LTkMYnTTMrrYJHhVGDLwI6wB5rHw0S88SQFtw8qukiiCTmZ4YmUUnKFDWQUwAA4AhBVZEOH4rKUYZibbEurhabUbM7YiEfCYR4VtsUCs4j4HkE/S7Q0RHYH/9mRMfzCPaAfRHcHVYc4pjwG24egnD1seUAMkJsEuoxpgP34n8BuqmVPeRcI2F88p7gyY4dO7B//34YDAasW7cOIyMjPp94dXU1ioqKAHg841u2bInoMevq6nD//fdPab6BVFdX47XXXoto2+Hh4YiPmwzbJiMJEfNekVxVVcWMHzp0yCd0/+f//J8+sf/iiy/i+PHjOHjwYEzEfEODx0s6UeJtdnY2TCYTzpw5E1XS6pYtW/D++++HvFDwltCcShUQiXkCIRjN2gqZoxtye5dvWGU5C9fwYVjTEuvpW7x4MZqbm3H5sj9Zt7W1FY2NjVPqpNfX44JLpOVlcmDBYhUuX7Ax97mcQL/JBWNecDMdT7MYOTRaOdxUASFMmRyXi2LM7IZ52I1+kwt9JlfYqL5tnKLx8/GQ9wGJa2a1ulDLiPmTnRY43AIUPBv9I2XXsM2jmi4C6zfHdW4SHoLqy5csZKKzW5ek4+OWEQgTqEaeAFsWp8dphh7SMmRYVa3B5/WWoO9hpKSmc8gvUiA9i8DpHoFaw0Mmmxv2j0RC3DZwbja3ItAnf9999+Hw4cPYtWsX0/SooaEBmzdvhl6vx/PPPx/1465fv94XcI0GrzXJWxXIa1+JNeIch2Q/7kyREDHvFbViH7xX5BuNRkYY3HPPPTh+/Diam5tj8vji+vah8NoGmpuboxLzDz74IB588MGgcYvF4pv/tm3bIj6exDyEk8Oc8yDS218CJ/jFpGbgXTiV+XCqyxM2NUIINmzYgO7ubsYKd/jwYRQUFEzoTQyF2GKj03NYuU4DjY5HbqEcnx6xYGzEL8y72h0hxXykyGQEqRkypGbIUFyuBBUozMNudHc40d5ihz28dg8iUc2sbirQ4d9PmHzRQ5tLwMnOMawuFEVxyxcDnx723aTiaLFE3AhOfmWbRZWmqbCmUIdPwiTC8gT426q8GSlLacyTY91GLY59ZPEkjkeIWsNhVbUaOoNfxA0Pz/5kzKSAukPXk7/qk9+zZ09IIQ94HA3V1dXTKrdYXBx900K53PO7LO6gGwmpqakTWoQCicYyE6/jJiMJuXwWl4HycuXKFQDBCbJGoyf5z2QyxeTxvcfR6cI35fFaYmL1mIcOHQLg8eNPt+ylxNxHkKdhxHgvaICjk4DCYHoVnHM4cRODp735xo0bmTGXy4X33nsvbEQ8HHnFCiiUnueYUyDHuhodNDpPkqZWx6O6RoecfM9JQqEkyCuKbd1nwhGkpsuwpDIFK6qmX4rO28wqnqSlyLA4i802/MfDXbjv9Uv456NdaB7y1JcnZSLffHc7qFVqsBdvqOAGWi4zY2IxDwAD1mADupInuLVMj3+6o2TGGkYN9Llw8qg1KiGfUyDHzbfrfEJeIoZQCt45FLKePDgFzGYzfvrTn6KioiJIyIuJVMgmmmgFeqKPm4wkzTexubnZJ/LFkXBvJD9WdV+9jzNTdWTPnDmDt956C1u2bAkZtZeQCIVDcw0s6RuhHTzkG+PcFk+H2IIdCe34V1JSgoqKCp9lDfBc+H766ae46aabIj6OMVeOW+7QwdTpRGGpIshfK5MTrFirRnuzA8Z8OZTK+MUf0jPl07IcyOTADas1M9KVNlsjx/k+dhnB7qb4sHkEdS0j+NuqPFQXlnomFfhkmr8Err0+7vOb13S1I2iJp4wV82N2Ny4NsNv8eH0eVhXE1yMfiNtFcaHBhqZL0XdjLipVTL00q0YH5b++CsCTADsTCP/7bzx+eZ0BQ4/8L+Y+g14PhTKOyeya6Dp5E7cFRLAxY5RT+erJ19bWwmw2T6glvFVcJqqvnoxMZHXxetqn8pziddxkIiFqYNmyZWhsbERjY6PPAx/o0RL74r3RcW+0fLp4Lw5ivW0gJpMJtbW1aG5u9iXb3nPPPVM61sDAwKTbpKamguc9Ec2kaj+dhAS+Psn+WtkyNkJh74DCcsE3Jre3Q9e/Hxbj1D5PsWL9+vXo6OjA0JC/bNqJEydQWlqKnJyciI+TksKhZMHEP0UlCyauexer9zS3QImbb5fhRN0YRiNsVgMAOj2PVeu10OriX/qxedCGI63hT07uq91Di79ShsLictArFwJ2vgSu4sa4zzEWzKbvaSBCi6gkZUY2+FQ21bKxb4zxyyt4ghvz9ZDxM/M8LWNufHp4DObhqa0idbc7kVvACuBIE+AJx4HoUz3/n4IlY0pcLeFICQENENcpKSlQJpG9glAn02vEM8hftdd4Xl9v7fS777477HFaW1unZJVJFJWVlWhoaGDOJWK8gnz58uUJP24oCCEJ/Z1KiJivrKxEY2MjXnzxRdTU1PiqvwAImTjq9bhPJcFuugT6gqPBaDT6ylqaTCbs3r0b3/72t7Fjx46oy1J+//vfn3Sbl19+GRkZGeB5PiohNd/Jzs5O9BQmhWb+Ddxf/C/A1ucbSzHXQ2OsAJezLoEzAx544AG8/PLLPnsNpRQHDx7E3/zN30AZz2jXBEz7Pc0Biord+OhAF5ovT97cx5ibgq98tQgKxczUcP/3z89F1D30QIsVP6i4AWMBYl7R0YysWfj7MBu+p14GezsReNZIWVKJTNFrfqmBFWzXF6SiuGBmOr22t46h7r0OOOzBljhCguvHh8LU5UJWZjb4gERXm82GkZERyGQyn396MiLdbrqEumSRyWRIS0tLngtFSkHHexFUS0eVBbnM/1t65swZGAwGZGZmhjzMb37zGwDAt771rSm9vh9//DG+/vWvR72fmPXr1+ONN96IaNvrr78etbW1GB0dDTtn72rDrbfeGvHzitdxxfA8j6ysrCl3RI8FCRHzW7du9VWuefvtt33jGo0G27dvD9reK/TXrFkTk8fXarURi/RYWHGMRiOefvppfPvb38bu3bsBhL5okZAIBZFrwC/9G7hPPQMElCkTLv8HiLYQRJu4CExhYSFuvfVW33cU8KwkvfXWW7j33nsTNq/polDwWLQ0NSIxb+oeR9OlESxeFl3y71QQKMX7lyIrbfv+pV78/Q1sAMRxsRFUEKZe91piUhyXLzC3FQuXBG1zooVNbrypJL5Va7xcaBxC3aHuIMHO8wQLrtHj4jn2IkOh5LB8RQZOnxxgxL/DIaCjzYLisugsJImAUgpBEIISBJNKyAOgjmHALeq5IdeDyNhVydTU1AktIS+99BIMBgMeffTRKc3j5ptvxokTJ6a0byDRFEPYunUr/v7v/x6nT58Ou413tSEaO0y8jpuMJMx0+4//+I/44x//iOPHjwPwRN0ffPDBoHKRgRVuYlGWEpi4JKWYWFl7AGDjxo3Yu3cvdu/ejTVr1kR8ofDyyy9Puo03ecPtdqOvr2/ijec5HMf5In29vb1RJ20mBgWU2fdA1/O6f0hwwtHwzxguehSUj285xIlYunQpzp49i+7ubt/YF198gezsbCxZEixk4kE83tOzZyK32H18sBv9fcNYsCTCNphTxOYUYHNG9txsTgF9qUbmR14YG0HPmc9BrtY8T2Zm4/eUupxwiSrZjKUbYe3p8d02jTnQPsz65cu0AnoCtokHX54fx7lTweWatHoOK9dp8eU59j6dgceqai20Ojf0abog69nZ0yYo1f6gmNPphNvt9pUmnIjpVD6JltHRUShF0W6NRgOO42bk8SOBCHbwjmFmjBI53LwOEM1x3bp12LdvX8i579y5E62trXj33Xen9dzy8/Oj3ifUexrpHNRqNe68807s378f/f39QcLaay16+OGHg47Z2tqKJ598EkVFRUGlOKdz3EhxuVw+3RVpZD8rK8tni44VCRPzarU6bBnHQFavXh1U3SZWTBSd93rloxH+kxHY9j6aLrAZGaFaW4RnNpz0kgVBEGbN6zWuvQ68oRVqs7+ZGe8chLb7NZhzv5XQ1t633347fvvb3wZ1hzUajTNeJSAW76nbTdHTGVlnWi9nT43DLVAsXBK/pVYZR6PqHipLTwdS04FhfyTYffkCuOyZsXTEitnyPaUdLYBIzNLCMmbuX3SxF4l6JY9iQ/jeCLHgy3M2XGiwBY3nFshx3So1ZHKCvCI5erudcNgpcgrkuP7quCAIUGsI1tVo8cVxK3o6nVAoCXKL5MycaST+nBnGbrfDarUi0PAnl8tnrPhFRFABnFPs6SZwy9MABOchPPXUU9i3bx/27NnD6KedO3di7969OHr06Kzyy3t54YUXcOTIETz77LNBotxbvSeUXvSW6QSAb37zm0F27KkeN1q8K0CJInnWmGaQ8nJPne7R0fBL6F6hHyjAJ+PMmTN48sknsWfPnpD3B14YNDU1RXxcCQkvY5l3wqksZMaU1otQD32QoBl50Ov1uPXWW5kxp9OJAwcOwB3LFpMzRLhmVosrVJBNEHy5cMaGKxeCRVOs8HYPjYS1xTrwHAeUiMoitl2Jw8wkAIC2il7brBwQDbu6e7qHDSJV5qjjWsGm6ZI9pJAvX6zEjVVqX1Uab2Wp5StTsCJg3Iu3stTylSm45Q4djLkz43efKoIg+JIbx9feBuuGu2Fbuwl6vX5K3arjBecaBqHsBaBwtQxlKAwGA44dO4YzZ87giSeewI4dO7B5s6cZ3LvvvjsrhTzgeV7vvPMOjhw5gieeeAINDQ2oq6vDfffdh9TUVLz++ush99uyZQuKi4tRXV0dMq9yqsedbSRNacqZxFvnPVy9ewC+TrTRJN16q9c0NzejqqoqqJ584ON5a+dLSEQFkcGcux3p7T8H5/ZH+DSDH8ClLIBDszhhU1u0aBHa2tpw7tw535jJZEJ9fT3Wrl2bsHlNhWibWQVy7rQNcgVBUVl8EoC3LklHXcvIhEmwgd1DSXE56Cn/ag4VV1uRiB2tovryRWyDN4FSnOlhzzvLc+IXJe5sc+DsF8HWmqXXqVB+TfAKklLJTfi5JSR+n+tYQinFyMiIL1JqW7sJgKe3jLdTaTJA3FZwbvbzQDklBH5ie6/BYJhSd9dkp7i4GEePHkVdXR0OHz4MvV6Pp556akIdVlFRMWnH2qkcd7YRl091Y2MjAI/fXNzlNRlYs2YNdu/e7WtSFQqTyQSj0RjVclygvz6UWA9sQFVaWhrxcSUkAhFkBpiN9yO161cg8JysCCj0ptcxWPgoBPnMJNOFYv369ejq6vLV7gWAzz77DEVFRSgsLAy/Y5KRV6xAb48ryHIA+JtZeS0HvAxwi2zCp0+OQ6niptWtNhylaSr8bVUe/vloV0hBz4m6h5KSBaxjuL0J1O0GibFnUyJEZL6YXdltGbJjxM6uVF0XJzE/0OfCF8eDA1bXXp+CskXJL8ing81mg93O1s9XKpVISYlvTktUUBd417BokINbluYrQzlfWb9+PdavXz9rjpsMxEXMP/PMMwCAnJwc/Mu//EvQ/VOtckEIwWuvvTatuQGe5JfVq1ejvr4eFoslSLB7S2Fu3bo1aF9vmUmj0YgdO3Yw961ZswZjY2N46KGHQl4EeC8eSktLgxpjSUhEg1NdhrGM26EbeMc3xgk2GLr3YKjg+wCXmCVwhUKBzZs343e/+x3jH3zvvfdw//33xzQHJZ5E28yqo9mBc6cDrAwU+OyYBWtv1cKQFvuf2fUlehQaFNh7YRAfNY8wNctX5mvZ7qEiQQmHA+huBwpKYj6v+Qx1uYCOFmaMFLOR+VPdrMUmVydHtjb239Vxq4CTn1jETUSxuEI154W8y+UKstByHAedTpc89ppwXV7lBoBLnpUDidlDXD3zsU6IieXxvIK7trY26L7a2lqUlpaGTFA9ePAgGhoacOjQoSDfe01NDbRabUg/fFNTk68yj7f+vITEdBhPrYZNw1Z4kju6oet7K7Ji0XEiOzsbVVVVzJjFYsGBAwdmRRKjF6/lIJwA8FoOlEoO5YtVWLCEFUluF3DisAW28fg859I0FX6wJg9/eX0WM36pf5z5rSQ6A5DB1mmnIjuIRAzoakNQooVIzIv98vGw2LjdFJ8escBhZ38DShcqgj6jcw2vvUasFXQ6Xcyrh0wHT5dXduVA4FNAudkR7JBIPuJyCbhx40YACNu86Lvf/W48HjYqNBoNnnvuOfzkJz/B7t27UVNTg7GxMbz99tvQarVhBXdVVRWOHz+O7OzsIE88ADz99NPYvXs3nnzySZSXl6OyshKXL1/G3r17UVFRgccffzy5MuklZi+EYNT4NcjaTZA5AxpKjX4Op6oINsNNCZva9ddfj/b2drS2tvrG2tvbcfLkSaxatSph84oniytUsFkFdLT6BZ1tnOLkJxZUbdCC4+MTFVyZr8OvP/e//0M2N5qH7ChLD/BEFy8ABgLq07deBtZKvS5iSdAFUqYRJKDbqMMt4Fwf61+Ph8Xm/OlxmIdYK092rgzXXpeSPJHpOGG1WoNKDKakpCS0mU8QQnCXV0p4CLLUeW+vkZg6cRHzYvuJmGRpmGQ0GvHSSy/hzJkzaGho8DWtCiXSvZSVleGll16a8Lg7duyAxWLBlStX0NzcjAULFuCll16Skl4lYg7llDDnPoi09n8DR/1Jm7q+P8GlzIVLVZSQeRFCcNttt+HVV19lSsDW19cjNzd3VvnnI4UQgsqValitYxjs84upoQE3zp4aR8WN8Ym65ekVyNXJ0T3qFzEnu8YYMU+Ky0E/9yeJ0RYpMh9zxFWCRFH5833jcAQkOXAEqDDG9jNh6nKi+Us2eVuj5XDDajUIN7eFosPh8JWU9sLzfEx7xUwbSsE7ByHu8irI0gCSPCsHErOPeVmaUkxlZSW2bt2KmpqaCYV8NGg0Gt9xV69eLQl5ibjhVmRj1Pg1ZozADUPPb0FckTc+ijVqtRqbN28OigYeOHAg4g7Msw2eJ1i5VoMUDfvT2nLZgc626OrWR8ONeaxg+ayTfX1Jicg3397s8XhLxAxx8isR5SqI/fLl6SpolbETcHabgFMn2IRXjgdWrtNArpjbp/rAMpSB6PX6pOryyrlGQCi7ciDwWlA+iVYOJGYlyfMph6ccZEtLi68spISERGTYtRWwpFYzY7zLDIPpVYAmrs57fn5+UNM3q9U66/zz0aBQclhRpQYn0mlnTlphHYvPe3FjHmvXuDQwzlZNESfBupwej7dETKAuF9DezIyJk1/jXZKy4fPxIJ/8tdelQGeY2xFfSilGR0eD+lloNBooFKFrtScCItjBudnEXErknpryEhLTJOFp01arFbW1tTh27FhQtG7NmjV44IEHfC29JSQkwmPJuB1yeycU4/4EbMV4EzQDB2HJ3Jywea1YsQJdXV2Mf76jowMnTpyIW3fnRJOaLkPljSk4dcLvkXY5gc/rrai6VQsuxpaHZUY10xlWoJ5OozeXetqXE40OyMoB+np8+9DWyyBFsVmJnPd0twcnvwbUmLc43GgaYhs3Lc+JncWmu8OB7nb28XPy5SguTx4xGy0OhyMiMW6z2WCzsa9tcnZ5HRQNXu3ymsDO3RJzh4R+iurr6/Htb38bhw4dCrnsfuzYMTz66KP44IPEdreUkJgVEB5m431w82ykRzP8MZRjjQmalMdLvmnTpiDv6okTJxiBP9coLFUiv5gtOzg04MblC/Ywe0wdBc+hUhTp/bxLZLURR+elijYxI2Tyq9b/PTzfN86UD5VxBNdkxqbmudNB0fAZm1grVxBUrpi9Ca9jY2MYGhqa1I4Xqgwl4BHzyfTcPV1e2ZUD9wRdXiUkoiVhYr6+vh4/+9nPAHi8tRs3bsR3v/tdPPbYY9i+fTtuuslfiWPXrl2SoJeQiAAq08Gc8wAo2KV1nekN8I7E2ddSUlLC+udDeV3nCpU3qqHRsj+zl87aYB6KvV9dbLU53WNhS/SJfPNSEmwMCWoWxVpsGkysxeaaTBWUsticfi+dtcFuY+01y65PgVI1OyO+DofDJ+LHxsbCCnpKKcxmc8iS1VarFQ5H/HJUoiFcl1c6SZdXCYloSMi33Wq1+oR8TU0NXnnlFezYsQM1NTVYvXo1tmzZgscffxy//vWvsWyZp472rl27YLUGd7OTkJBgcaUUYyzrTmaMo3YYumuDahvPJHl5eUH15202G/785z/DNUeTMWVygutXq4GAaxgqAKeOWyEIse0FcF0uK+aHbG60mf2ChhSxAhMdLaCiMn4SU0McmRevgojF/LIYVbEZNbvR/CX7nc7OlQWtCM0mFAoFs4oXTtCPjY2F/d3QarXJ4ZcXQnR5JVKXV4nYkxDP/JtvvgnAU0VmoprzGo0GTz/9NB599FH09vbirbfewgMPPDBT05SQmLWM61dDZmtHyugXvjGZsxeZzT+BMIXGJIJMh6HCR6Y9rxtuuAFdXV1obvYnC/b29uKjjz7Cxo0bI1oa7+rqQl5e3rTnMlOkZciwcIkSX57zi64Rs4CmS3YsWBy7KhY5WjmyNTL0WvwC53SPBcWpVxsFiaLFcLuArtbg5FiJqKBu94SdX8ccbjSL/PKxKElJKUXjF+NMfziO80Tlk8liMhW8fndvqUnvv95xu90eNrin1WqTwy9PKXhXiC6vslSpy6tEzElIZN7bCXX79u0Rbe/dzrufhITEJBCC0axtoKKvOKEu8O6RqP84V7AvdWrT8vjnlUq2E+W5c+dw9uzZSfc/efIk3njjjVn3W7BoqQp6g8hu02iD1RK7ij6EkKAKKYHlEIlaC2SzF0GS1SYGdLcBTpGlI2AV5Hwv65eXx8gv39vjQr+JjUyXL1ZCo5sb1Ws0Gk3ICL3b7Q5rzYunkOcdveDt3RH/yRzdIVZCCTh34soFS8xdEiLmvaUnS0pKItq+srISAGAymeI1JQmJuQengMAnX3vwgYEB2O3Bdp+PPvoIPT09IfbwcPLkSRw96ml8dOLECXR1dcVtjrGG4z0NpQJxu4GzX4yH2WNqiMX82V4rnAGNioLqzUtJsNOGtrElKZGRzSS/NvYG++UV/PROvVSgOH+a/eyoUggWLJlb9cpDCfqhoaGQZW3jHpGnbpAo/sQR+asHSWipYIm5S0LEvFrtOalF6oEXd3WTkJCIlORLggvlnQc8jV/2798f8nchUMgDQFVV1ayy2gAeu01RGevj7el0wtQVO996pajcoc1FcWkgQPSJLDVBVVgkokdUXx6FbLnPePjlO1qdGDWzYnFxhQoy2ey214RCLOjF9eSBJLLWSEgkiISc6b3dUBsbIyuXd+bMGQCIWXdWCQmJxLJixYqQgt5iseCdd95hIm+hhPyKFStmZJ6xZkmlCgolK7gaPh+HyxWbZFiDSoayNNbCxFhtxJH5zlZQsUVEIipoexNzmxSW+v4fyi8/XTEvuCkuNrJReZ2BQ0FxEiR8xgmNRgOVKvSqg0ajkYS8xLwnIWK+pqYGAFBbWzvptt6mUoCniZSEhMTcYMWKFSG/052dnfjkk08AzC0hD3i6wy5dzvqlxy0CvjxnC7NH9IitNqcDO48WlbFVNNxuoHPu1vqPN5TS4M6vRX4xHw+/fFuzA+NW9uJvyfIUkBg3IksmXC5XSGseISSof4WExHwkYWI+OzsbPT09+MEPfoCWlpaQ2zU2NuJHP/oRrFYrNBoNtmzZMrMTlZCQiCsrV67EypUrg8a/+OILvPvuu3NKyHspKJEjPYtNUmy6aI9ZMuxyUYnKLwfGYXF4rAlEpQaycpn7qdgmIhE5g/2AVWQDDbDZNJjYkorXZKVMyy/vdlN8eZ698EvP5JGdM3ero1BKMTIyErKePKV00sZSEhLzgYT9Ajz22GP48Y9/jJ6eHjz55JMwGo0oLS2FVqtFb28vTCYTk/D6D//wD4maqoSERBxZs2YNbDYbGhoamPFLly75/j9XhDzgiSZW3qjGxwdGfWUFBQG42DiO62+avl1gaVYK5ByB82pIWKBAo8mKmwp1nscvLAXtDUgebmsKdRiJSBBZbKDWAOlZvpvi5NeK7OlZbNqbHbCJovLXLFPN+lKUEzE6OgqnqB8CIcQn7sVlKyUk5iMJy44rKyvDv/7rvyI7OxuAp1JNfX09Dh06hDNnzviEvFqtxnPPPRdx5RsJCYnZx4YNG1BeXh7yvpUrV84ZIe9FZ+BRXM56nDtanBgZnn6lC6WMw5Is1spxuicgelnE5h6JPd8SkRO0qlFY5hPWYw43mgZZa8h0/PKCQHFZHJXP4pGRPXej8uPj4xgfZ/MDOI5DZmZmRI2lJCTmCwktdWE0GvHSSy/hscceQ0VFha/KjVqtRmlpKb773e/ilVdeQWlp6SRHkpCQmO3ceeed4PngGtldXV0hK1jMdhZdqwIv0mHnz8SmVKXYanMqwDdPRGIeHS2gwtx7fWeCiZJfz/VaERhDl3MEizKnXjqyu90Z5JW/5tq5G5V3Op0YHWX7WxBCkJaWBo7jwtahl5CYjyTFJf3q1auxevXqRE9DQkIigZw8eTKkaO/s7ERdXR02bNiQgFnFD6WKw4LFKlxs9Edbe7td6Dc5kWmUT+vYy3PU+K+A250jDvRZnMjSyINKJ8JuA3p7gJz8aT3mvCQoMu8X82d72Quz6fjlKaW4fIGN8qemz92ovCAIGB4eDvLJ63Q6yGT+5zxZp1iJ2ce+ffuwZ88e6PV6jIyMQK/X49FHH0VFRcWUjtfa2oqHHnoIL7zwQtAxzGYzfvjDH07r+MnC3PwlkJCQmFWIq9aIaWhoQGZm5qz/wRVTdo0SLZftsNv8ouXcaRuqb5NNK+JalqaCVsFhzOFPqj3TY8HG8lQQQxpgSAPMQ777aHsTiCTmo4Jax4B+tpEhCbhQOifyyy/LnnoVm/5eV5AFq3yxck5G5SmlGBwcDGoMlZKSgpSU4NdQEvRzh2effRb79+/HO++8A4PBAMDz23/vvffi+eefx1133RX1MUdGRtDQ0IDNmzejuroaFRUVSEtLw6lTp7B//37f2GxHEvMSEhIJJVT5ycLCQvzud79jInMfffQR0tLSUFBQkIhpxgWZjGDRtSo0fOaP4pqH3OhqdyK/aOp1w3mOoMKowbF2v02hsdeKjeWpnhuFpYyYR3sTsLJ6yo83L+loYW/zMiDX89m0uwQ0ierLL8maul/+iigqr9FyyM2f3upNsjIyMhK0QieXy6HT6cLuE0rQy+VyKBRzt/b+XKOurg47d+7Eu+++6xPyAFBRUYFHHnkEDz30EM6dO8fcFy2HDx/G4cOHfberq6vx2muvTWveyULytYeUkJCYN4SrI280GrFp0yZmW0op9u7dC7PZPNPTjCtFZQpodOxP8aWzNlBheo2kKkTJlo0BnUiJyGpDpYo2UUPbW9iBvEIQmUdgfzlggysgsMwRTNkvPzLsRl+Pixkru0Y5J+vK22w22GzsRRDHcTAYDJOuQgR66DUajSTkZxk/+tGPYDAYQkbJt2/fDgD44Q9/OKVje4/rvRCoqKjArl275oyQB+IUmX/22WfjcVgAwFNPPRW3Y0tISMwckzWEuuaaazAwMICTJ0/6xlwuF37/+9/jW9/61pw5WXMcwZJKFU5+4hfbYyMCujucyJtGdF5cOaXX4oJpzAGjVhHsm5dqzUdPUPKr/zU938dabErTlFDLg5O7I+HKBVbcKpQEhSVz47MfiMvlwsjICDNGCIHBYAiZGB8KjUYjReRnIa2trWhtbfWJdjEGgwHFxcXYv3//lI6/bt067N69ezpTTHriIubPnDkTj8NKSEjMESLt7LpmzRr09/czjeWsVit+97vfYfv27XPGM5yTL4c+lcPIsD+ce+mcDbmF8ik/x0KDAnoljxG737JwtnccRq0CpKiMqbSCkWHQ4UGQ1PQpPoP5R3BZyoDOr31s8uviKVpsxq0COtvYGuslC5TgZXPjc+8lXMKrVquNWpiH2l6gFA43hYIn4ObIb8Zcwmt9mchCU1RUhNbWVtTV1WH9+vUzNbVZQ1zEvLd2fKwYGxuD1WqdfEMJCYmkp6urK+LOroQQ3H777fjd736HoSG/x3twcBCHDh3CbbfdFvf5zgSEECxcqsJnR/2/c6NmAT2dTuQWTC3KyBGCa7PVjG++wWTFrWUGICsHUKYA9gDR2d4MSGI+IqjLBXS1MmPeyLxAKS70s2J+SebUkl+bv7QjUN9yPFCycG5Fnb0dXsU++XAJr9HQPGTD2+cHcbRtFHY3hZInqCrSYeuSdJSmTb1MqERsqaurm3QbvV4PAGhsbJTEfAjiIuZfeumlmBynt7cXe/bswfHjx2NyPAkJicSTl5eHVatW4cSJExF1dlUqlbj77rvx+uuvw273JwKeP38eJSUlWLhwYbynPCPkFsih03MYHQmIzp+1Iyd/6tH5ZcYUNgn2qm+ecBxQWAJcPu+7j7ZdAam4cWqTn2/0dAAu1seOwhIAQLvZAYuDrcSyZAqVbNxuirYmBzNWVKqAUjm3Ut0sFgvzvQb8Ca/TWXmraxnBPx/tgjvgYsjupviweQR1LSP426o8rC/RR3w8gunlsEiEp62tDQCQlpYWdpvU1FQAYFZpo8FsNuPZZ5/F8PCwz8711FNPzYlKNkCSVrPp7e1FbW0t6uvrmfGampoEzUhCYnYiyMJXgAgFoS5wArsKRsFB4LVh9pgaq1evRlFREfLy8iLaPjU1FV/5ylfw1ltvMUvxBw8eRGpqKoxGY0znlwgIIVh4rQqfH/O//iPDbpi6XMiZYuWSZdli37wTvWNOZGvlIIWloAFiXvLNR06QxSYjG0Tt+Y6IS1Jma2TIVEf//nW3O+F0sAKydKEy6uMkGwKlMNs8F0IWixVmM9sYiuM4pGo1jD0sWtqG7UFCPhA3Bf75aBfSVDyKUiN4TakbMsfU5qNTIK7Wnrq6OuzZswdHjhyZsDjAww8/nLQ5h15x7Y2+x5rGxkb88Ic/xAsvvOCz8tTV1WHz5s3YtWvXlEpeJhtJJeZbWlpQW1sb5LnfuHEjHnzwQV+HWAkJicgYKnwk6n00/X+GZthfvotAgDOlKJbTAoCIhbyXwsJCrF+/Hh9//LFvzOVyYd++fbj//vtjPb2EkFcgx0UdB8uoP7L75TkbjHlTqztflKqETsljNEAYNfZacavWEJQEK+5mKjEB4tcqwC9/IUZ++ZbLbLQ6M1sGrX5qSbTJxKjdjW/94eIkWw1Ncv/0cVPgf77fHvfHqb1bB0PgagqJ3Xu4Y8cO7N+/HwaDAevWrcPIyIjPf15dXY2iIs/vtsFgwJYtWyI6Zl1dXUx+T6Mp+zg8PBzxcaPZNnCfQCEPAOvXr8edd96Jhx56CEePHkVxcXHUx00mkkLMSyJeQiJ5sGRsgmL8CuT2Lt+Y2lwPh3ohHJqlCZwZUFlZif7+fpw9e9Y3Njo6in379uHhhx9mukPORghHsGipCl8c90d3hwc9pQmzc6OP7np88ymobx/zjZ3t9fjmg5Jge7tBbVYQlfR7OxniyDwJTH4V++WzorfYmIfcGBpgI8HFC+aWV36+4FYY4VbG/nfpvvvuw+HDh4Miy94GSXq9Hs8//3zUx12/fv2EDfzC4f3tdV21n3ltMbFGXPFoMioqKpgmVIFs2bIF+/fvx7PPPjvrq90k9MwXTsRv2bIF99xzjyTiJSQSAZFhxHgf0ttfAqH+Shp60x8wWFQAQRafpdCIpkYIbrnlFgwNDaGry3+x0dXVhb179+Kee+5J2NxiRV6RHJfOcrCM+aPzVy7apyTmAY/VJlDM++rN5xUBPA8EJh62twALE3vBluxQSoMsSd7k1wGrE6YxtvrM0imI+dYrbFReqSJTtlpJzD327NkTUsgDHvFaXV095TKOAKYUpZbLPZ9Pp9M5yZbBpKamRtw/ZCpWnHDPx+uX379/P8xm87QaUiWahGTSNDY24sc//jGefPJJRshv2bIFr7zyCrZv3y4JeQmJBOJWZGE0kz1JcIIVut43AJrYRDCe5/GVr3zF1yDGy4kTJ+ZEsjzHESxYwvp4+00umIdcYfaYGHHzqJ4xJ/osThC5Ashhu+lKVpsIGOoHLKzP22uzEVts1HIOhYbofO5OJ0VHK5v4WlyuADdHmkRJlemmh9lsxk9/+lNUVFRM6vWeLQ32ohHosYz4Bx7Lm4Q7W5nRyHxjYyNqa2vR1MSeMKRIvIRE8mHTr4TCegkqi9/SorR+iRTzMYynViVwZoBarcbdd9+N3//+975lXQDYu3cvvvrVr0btx0828osVuNBgg93mv3C6ctGOG1ZH/5NdlKqETsFhNKDCytleK24pvWq16QwosSh1gp0ccfJrigbI8JRjFteXvyYzBXyUIryjxQF3wHUbIUBR2exPfAXgqVrjsOKf1vsjoJ4Or6mQyWLnJd/1qQmftI1Out26Yh12rAiRPC84IXP2Bw27ZamgfHQrLTplbPMcamtrYTab8eCDD4bdxitMZ1ukeSILjdcrH8vnFHis1tbWWV3ZZkbEfCgRr1arcc8996CmpkYS8RISyQghGM2+B/K2NvBu/4lRO/AOHCnlcCsTW0EmKysLNTU1ePfdd31jgiBg//79uPfee+NWGWEm4HmCkgVKXGz0d//sanNiSaWAFHV0C6ocIViarcbxDr/VpsHkEfMoLAOOfegbD6rSIhFE0OpFYakvOfmcSMxHa7GhlKJVlPhqzJNH/Z4nI94Orxwh0Cn8FzipqalQKmN7sfL1ZRmobx8NW80GAHgCfO3aDBhUIhlEXeAdwyCiizBBpo+6Olg88NZkv/vuu8Nu09raOqsSOisrK9HQ0MD0EhHjFfrLly+P+Lh1dXX43ve+F7YD7GxZuYiEuIr548ePo7a2FiaTyTfmFfGRZlZLSEgkDsprMGL8OtK6fu0bI9QFvel1DBU+DJDEJpwuWrQI/f39OHnypG9sfHwc+/btw9e//nWfj3M2UrJAgS/P2yBctbRT6mkitHR59B7sCiMr5n315sVJsF2toC4XyCxPJI4n4ZJfx50CmodszH2LoxTzg/1ups8A4PkczHYEQYDZbIYgsM9Nq9XGXMgDQGmaCn9blRe2PCVPgL+tygtuHEUF8I4BEMomHwu8GgKfeCEPAGfOnIHBYAgbod6zZw8ATBi5n4hEVLOprKz0rTiEw7vaUF1dHfEc9u3bB7PZHDZ/ILAyzmyOygNxEvOSiJeQmDs41QthNayF2vyJb0zu6IZm4CAsmXckcGYeVq9ejYGBATQ3+0VWf38/Dh06hM2bN0+r8UwiUSg5FJUq0HLZ759uvWLHwqUqyOXRPadrs4N98/1WJzIKStkNXS6gpx0Qj0v4Ea9eXE1+/XJgHEJgt1YCLIqy82u7qEmURssh0zi7L6wopRgdHWXscICnw6tGo4nb464v0aPQoMDeC4P4pNXfAXZtsQ5bFofoAEspeOcgk/QPAJRTQpClefxOSUBqauqEq447d+6EwWDAww8/PKXjJ6Kazd133x2UQynGu9oQjc2msrIS+/btw/bt20Pe7y3jWVxcPKtWMkIRl1+JF1980fd/o9GIrVu3YuPGjfF4KAkJiRlgLON2KMYvQ+YIuEAfPgyHehGc6vIEzszjud28eTPeeOMN9PX1+ca//PJLZGVlTdphNpkpW6RkxLzLCbQ12VF+TXSt6EvSlNAqOIwF+ObP9Y57OmBmZAMDvb5x2tYEIon5kFCrBejrYca8kXmxxaY8XQWVLDJ7jCBQuJwUne2ijq9lill7MeplfHwcNhu7YiGXy5GWlga3e+qNoSKhNE2FH6zJw6OrKRxuCgVPQjdwohScywwisPOkRAa3PD1phDwArFu3Dvv27Qt5386dO9Ha2spYD6fCTFezMRgMuPPOO8NWlfFai0JdoLS2tuLJJ59EUVFRUCnO6upq3HXXXWGbZXlfx127dkU952Qjrpf8Go0GFRUVaGpqCkp6nQqEEHznO9+JwcwkJCSigpPDbLwX6e3/BgLPCZiAQt/7ewwW/iDqpLBYo1Qq8a1vfQv/9m//xgiHo0ePIiMjA6Wls1OcanQ8cvLl6On0nyCbL9lRulAZVXUTjhAsyUrBp50W39j5PqtHzBeWMWJe6gQ7AR0t7G1eBuQVAghOfo3UYuNyUry318wkvQIe/VhQMrstNg6HA2NjY8wYIQQZGRngOC7uYt4LRwhUsvDfF849Cs7NzhOEg1ueEdMmT7Hgqaeewr59+7Bnzx7GSrNz507s3bt31jZAeuGFF3DkyBE8++yzQaLcW70nlHXIW6YTAL75zW8ydhlvJH/nzp1BFwLe/R5++OFZb7EB4izmLRYLDh06FNNjSmJeQiIxuJW5GMu4HbqBP/vGeJcZur63MGK8L+HRq6ysLNx33334j//4D2b8wIED+MY3voH09PTETGyalC9WMmJ+3ErR0+lEXmF0Qm9Jllok5j3ikxSVgZ6q941TqaJNWIIShHMLQWRyuAWKi31TaxbV2eYIEvIAkJUjgypl9ia+ut1umM1mT13+AAwGQ1I1dyMuCziXuIoK8Qh5LvlybgwGA44dO4Znn30WTzzxBIaHh9HW1oYtW7ZMOyKfSAwGA9555x3cf//9eOKJJ/DNb34TQ0ND2LlzJ1JTU8NGz72Nn4qKikKK8qeeego7d+7E5s2bsWXLFhQVFaGurg61tbX4x3/8xynnFiQbyfONkpCQSHrGU9dCab0Exfhl35hq7Awc6mtg09+QwJl5WLx4MdauXYtPPvH7+x0OB/bt24d77703Lsl28SY9U4a0DJ7pCNpy2RG1mBdXVmkZssPicENdWMomwbY3g1I66+0dcUFUycZrsWkdtmPcxSZ3LsmKrEpb6xVHyPHC0tkblaeUhkx41Wg0SfUdJO5x8K7gCipueRoolzzzFGMwGKbU3TXZKS4uxtGjR1FXV4fDhw9Dr9fjqaeemjByXlFRManH/+GHH8b27dtx+PBhtLW1Yf369XjqqadmXenOiYiLmH/99dfjcVgJCYlEQziMGL+G9LZ/ASf4I5Havr1wpJRCkKclcHIeVqxYgb6+Ply6dMk3Njw8jAMHDuCuu+4Cx82+aGfJAiWGBvzNdgZ6XRgZdkOfGrkFYEGGCnKOwHk1S5MCuNg/juuLytgNxy1AvwnIyonF1OcUQZH5Io+YF1tscrRypKdMfnodHnTBPBRsNZHJgJy85IsKR8rY2FiQd1qhUMQ14TVaiNsG3jkYNO6pJS+Vy04k69evx/r162N6TIPBMGmTrdnMvI/M19fX4+DBg9BoNLBYLNBoNNi2bRvKysom33kC3n77bRw6dAhjY2PQarUoLS2NyXElJBKNIDNgNPseGHp+6xvjqB160+8wnP9dgCRWLBNCsHHjRgwNDTEJsS0tLTh27BjWrl2bwNlNjdxCOc6eInDY/TH0lst2VK6IXHTIeQ4LM1RMoua53nFcvzwT0OjYrqbtzZKYF0FdLqCrlRkjVyvZiDu/hvLLnzlphamLFbguV+hC6IIAvL+ftX4Y8+RRvd+JwmazBXV55XkeBoMheVZ7BMdVIc++/oJMByrTht5HQiKJmX0hqhiyZ88e1NbW4vHHH8fjjz+Op59+Gtu2bcMzzzyD+vr6yQ8QhhdffBGjo6N47rnn8Morr+Cxxx5Dc3MzfvSjH+Htt9+O4TOQkEgMdm0FxnU3MmMKWwvUQx8naEYscrkcd911F1JSWFH12Wef4fLly2H2Sl54nqC4nLVddLQ64HRM0BUnBGIf9/k+q0dgiaLzQY2RJICeDk/pzkAKvJVsWPG6VGSxcbkoOlocsI1T5s8VpvCHICBo244WR1jxnyy43W5YLBZmjBACg8GQPCtivu6urAVI4DUQ+NnbaE5ifpMk366Z58yZM9i7dy8ee+wxZumvrKwM27Ztw4svvhj0oxQJe/bsgVarxYMPPug7bllZGZ577jkAnlbM07lQkJBIFsay7oJbxtpqNIOHILN1JGhGLDqdDl/5yleCRMTBgwcn7DSYrBSXK5kcY7cL6GhxQBCo728ylorqzV8asMHppj7vtxcpCTaYIItNRjaIRos+ixP9Vlbkiy+aRs1uTLdwi9vtOU6y4nA4MD4+HpTwqtPpkqd5G3WDdw4AVCTkuRQIstSEJ/FLSEyVeSvmf/GLX0Cj0YS0vdTU1ACIvvaoxWLB+++/jx07dgTdp9FofA2z5kJNUwkJyqlgNt4LCv8JkECA3vQ6IIRO6ptp8vPzg7yXTqcT+/fvn1I95ESSouZgzGdFUdOXNrz7phn7f2/Gu2+a4XJOLOgXi5oYOdwUTUM2X+MjHx1SecogxKsVhaH98hoFhwIDu4qSliHDqmoNZFPUtDI5sKpag7SM5HTGUkpx9OjRoITXlJSUoNWxhEEF8I5+EMpeeFFO6cn1kYS8xCxmXop5k8kEk8mENWvWhLxfo9HAaDRGHUFvaGiYMOu6srISgEf0B3bHlZCYrbhSimFN28CMyZz90PWHbp+dCCoqKnDNNdcwY4ODg/jggw+CoojJTukCViRax6ivrKHb5SlzOBFaJY9iA1ul41yv1ef99jHYDzomLtc3vxFH5olPzLMWmyWZKSEbExnz5Ki+TQetPrrTrlbPofo2HYxJnBB75swZtLe3M2NyuRw6nS5BMxJBBfDOgRDdXeVXa8nPSykkMYeYl5/ghoYGAIBaHT6ZKDs7GwAmbC8s5vLly6ivr8ejjz4a8n6j0ej7f2DreQmJ2Ywl/VY4lQXMWMrICSgs5xI0IxZCCG699VZkZGQw4xcvXozq+50MZGTLJhSD4cocBrIkW+ybHwdy8hEUNpaaR/mglAa9Ht4LIHFkfqKSlFodj+oaHXIKIhPmOQVyVNfooNUlV+OiQEwmk69pjxeO45In4ZVS8M5BEMHODhMZ3PJMSchLzAnm5ac4khO41+8+FdFtMplCdrwN9OBPdCEhITGrIDxGjPdCIGzUWG/6IzjXaJidZha5XI4777wTCgU7x8OHD6O7uztBs4oeQghKF4Svf20ecmN4MEQHogDEfu5zfeOgHAfks10jgzzi85mhfrbaDwAUlsLqdKN1mBWJkzWLkskJCiPs7FpUqoBMngSCOAx2ux3vvPNOkL1Gr9eD55PgAoRScK4hEMHGDhP+qpBPgjlKSMSAeSnmvRaXiZYAtVots20kVFVVQaPRoKKiIqQXv7fX3zI9MEovITHbcSsyMZbJ1vDlBAt0vX8AksTKkpqaittuu40ZEwQBf/7zn4NK6SUbZ05acXCvGQf3mnHpnG3CbY99NObb1vt35qT/+YkrrYza3egccYCI681LYt6P+LVI0QAZ2bjYb0Ng3rGM89Tzn4zu9shySroi3C4RUEpx6NAhjIywdqyUlJSkaQzFuUbAuUXfbcJ5hDyXnPkHEhJTYV6Kee+JO9YNLMrKyvDKK6/g6aefDnn/wYMHAQClpaWSmJeYc9j0K2DXLGXGlNaLSBlJnupN5eXluPFGtqSmxWLBgQMHktY/Ly5raLdNPE+Xc+KyhlkaGTLUrJA53zfuS+j0IpWn9BP0WhSWghAS5JcvT1dBKZv4tOp2U/R0RZZ83dPphNudnJ/L06dP48qVK8wYz/NJs+rMuUbBucUrg8TjkeeSN/9AQmIqzMtL07GxsbhsOxEmk8nn1X/ooYei2ndgYGDSbVJTU33LmklTzzdJCXx9pNcqtozlfA3ylp8xJ1Ft/5/hUi+AWxm/C9ho3tO1a9fCZDKho8NfQrO9vR2fffYZVq1aFbc5ThXLqCsmZQ0toxRpGZ7fiGuz1ahr8UdUz/eNY1NROZiH6ekAcbtBElRWMJm+p0J7C3ObKyoDx3G40MeukizJVk86195uR8j68kWlCnR1OJmKRC4nMNDrRk5+ZLacmaKnpwdHjhxhxpRKJVJSUpLCJ0/cFnAus3gUbnkGKJccqwYScwtCSEJ/p+almI+GqdSaD8Xu3bsBANu3b4+6C+z3v//9Sbd5+eWXkZGRAZ7nkZMjdW6MFG+is0TsEFJ2QGj8J99tQl1IG/gD+Ov+AWQGlrYjeU//4i/+Ai+99BJjEaivr0dlZSVKSkriOLvoyckB1Cmj+ODdTjjswuQ7iFAoOWy8Ix9FpX5b4U3lLkbMXxiwI+eOm9AZuKPbjQyHBYrCxdOYfWxI9Pe0q6uVudAxLLsOquxsXBq4yGy3dlE+cnKyJjzWuVOdQWOqFB63bynHqNmBA3s7MDTo9+EP9fG47sbk+U232Wz4zW9+E+STv/POOyEIAmQyWcR15eNRf566rIAzRB8JVSZkcqm7a7xJmp4CMwjP88jKyoJKNbnFLl7My7Ck1w8fCbGw4hw6dAgNDQ2oqanB1q1bp308CYlkhkuvBMljvekYa4XQ+sfETCgEOp0O9957LxNFFAQBr776alL654vLdPjq/aVIS48uqpiWrsRX7y9lhDwAXFdgYG53mW0YFGSQ5bJViRxNl6Y24TmEYBmDu4cV4Iqya/Bl7xjGneySSWUe+7qGonyRPqik+aIlBnAcgSFNiW33l6Bkgef9UqXwKL8mubqSvv322xgcHGTGbrnlFpSWlobZYwZx24Dx3uBxZTqIJOQl5jDzMjIfjacvGuEfCpPJhN27d2P16tUhm0lFwssvvzzpNqmpqQA87bT7+vqm9DjzBY7jfJG+3t7eoAiTRAxQ34xUxWnIHP4Tq9D+ZwzTfDjV5TF/uKm8pxqNBqtWrcLx48d9Y2azGbW1tbjrrruSwi4gZs2tanxRL6C7Y3LPdW6BHNevVmPcPoTxHvY+jUChlnOwOv2v08dnW3FTXhHQ7bcfmRu+wFhFYqxHyfI9FS41sgO8DANKNQ6fZ+uq5+kUcIwOomeSAk4WizMoJzwty4WeHv+bVLlChtQMDXLy5VAoLejpic0K8XS5cOECvvjiC2YsLy8PlZWV6Ovrg9vthss1cTUlwB+9jWXjNiI4wTv7ALAvriDTQSBqYJY1iZttxOM9nQ24XC6f7op0VSIrKyvm1Z7mpZj3MpGFxuuVn24yz09+8hPU1NRMWcgDCKqPPRmSOI0cQRCk1ysueMpVprXvBLlqUCCg0Pa8jsHCR0H52CafBxLNe7py5Up0dHSgs9Mfeb1y5QpOnTqF5cuXx2uKU4bngYISRURivrBUAZ6nEITgBEoCYFFmCk51+38Dz/VacFNBKfDZUd+Y0N4EkgTfj0R+T4VWUfJrbiEox+Ncr6hZVFZKRHNsb2FLWWp1HHQGErRvYYlHGMzE8+7q6kJeXt6E25jNZnzwwQfMmEwmw6ZNmwAgZgnkvKMXoNEniZAQ+wi8BgKfXCsbEnMTSmlCtcS8tNmUl3sig6Oj4UMoXqG/YMGCKT/OM888g4qKimkJeQmJ2YpLmYexjE3MGO8yQ2/6PUATLxABT/T39ttvD/I6Hj58mCklm0zEqqyhuB76+b7x4E6w7c1JW+VnxugI7vxKKQ3RLGri+vIAIAgUXe3shVh+sSKhq0D19fV44403cPLkybDbCIKA9957Dw4H+5lyuVw4dy7GzeGoG2QKf8EQCLJUBHmaJCTmIPNSzHsTUCfyxnpP5BUVFVN6jD179kCj0YQU8vX19bOu86SExFQYT10HRwprq1FaL0I9fDjMHjOPVqv1RRe9CIKAd955J0i8JJpYljVcnMmKz6ZBG+x5JexG41agP/JeG3ORoOZZRaXotTgxOM7aSSIR8wO9Ljjs7HuSX5y4hMGuri6cOHECAHD06NGwgv7EiRNhm6udOHECXV1dcZvjVKGEk4S8xLxhXor5NWvWAEBQjdxATCYTjEbjlBJg6+vr0dzcjMcffzzk/UePHpXqzEvMDwiHEeM3IPBs7olm4D3Ix1sSM6cQlJSU4IYbbmDGzGYz6urqIj7GTAiavh5XUFnDcNXQXE6g3xTev7woUwUuQOu4KXBZUANaUTO9edw8irpcQGcrM0YKFIvO9gAAZx1JREFUy4Ki8jolj3z95OUjxVF5QxoPjTZxXUjz8vJQVVXlux1K0Hd1deHTTz8Ne4yqqqpJLToSEhLxZV6KeY1Gg9WrV6O5uTmkb94bNQ9VecZkMuGZZ57xlZoU09TUhNraWmzduhVNTU3M35kzZ1BfX4+GhgZJzEvMGwSZHmbjvaDwK0cCAfqeV0HcsenjEAvWrFkTdPF+7tw5XL58edJ9T548iTfeeAP19fFtkCW22Oj0HKpu1YKE+SWfyGqjlvMoSWWr41zoswEiq01QZHo+YepE0NVTQWlIi81kVhlBoEG5DnmFiS/jt2LFirCC3m63T9hQraqqCitWrJiReUpISIRn3ibAPvTQQ2hoaEBtbW2QFaa2thalpaWoqakJ2u/gwYNoaGjwlZoMrBlvsVjwzDPPwGKx4Cc/+UnYx5aEvMR8w6leAGvardAMve8b490j0Jt+B3PuXyKsGp1BTCZTyIv7Dz74ADk5OWErW508eRJHj3qSRk+cOIGioqK4RSrzihXo7fFYNXIK5Lh+lRoyOYExT44ekVBUKAnyiiaOFi/JSkHTkD8h83yfFV8tLAU9f9o3Np87wQY994xsEI0W50UVw5ZkRmaxcTpYUZwMYh6AT5B7P8fefwcHB8PmlklCXkIieUj8GTRBaDQaPPfcc2hoaMDu3bt9kfNnnnkGWq0W//AP/xByv6qqKhiNRlRUVAQ1f6qtrY2oyVSiG6BISCQCS/qtIfzzX0I99HGCZsQithx4sdlsOHjwYMjoZKCQB+JvOTDmynHLHTosX5mCFVUeIQ8AhSXBon3FOjWMuROLxcVZbLWuC/3jEApE9cLnc2Re/NwLSzHmcKNtmK1IsyR7cjEvttikpvNQJ9BiIyZUhP7ChQsht5WEvIREcjFvI/OAJ0L+0ksv4cyZM2hoaIBGo5m0Q2tZWRleeumlkPft2LFDqlwjIREOwsFsvBeZLc+BwF/NRjP4HtTDn4CS6ISNINNhqPCRmE5RHKH00t7ejlOnTuH666/3jYUS8jMhcJRKDkVlrD0mO1cGhZIwyZW9XS5kZE4s5sVJm2MOAV0ZJcgPHBzsA7WMgmhEXvp5gNhiRApLcbFvnKlkLucIFqRP3PkxlMUmN0mi8oGE+/wHIgl5iXiyb98+7NmzB3q9HiMjI9Dr9Xj00UenXIxEfNzh4WGkpqbG7LjJwrwW814qKytRWVmZ6GlISMx5qEwHyqWACP4VLAIwtxPNihUr4HK5fFU+vBw9ehSFhYXIzMxMmJAPB8cRFJQo0HTRHzHuaHFg8TIVCBfey52lkSNDLcOA1Z8oe57qkS+Ts17xjhbgmrlx0osUSikgstmQEH75BRkqyPmJF7n7k9hiI+bGG2/EhQsXgrq8Aon/nE+VwF4L3ATfB4nE8uyzz2L//v145513YDB4uik3NDTg3nvvxfPPP4+77rprSsd94oknsG/fPrz++us+8b5nzx5s3rwZr776KtavXx+z55Ao5q3NRkJCIjFEG4FPBKtXr8a1117LjLndbhw4cAAnTpxIKiHvRWy1sY1T9E1QzcaLODp/YdAB5BczY/PSNz80AIyJ/OKFpTjfF9wsajK620JYbDTJ+T04f/58SCGvUqmS4nMeLS4nxbtvmrH/92a8+6YZLuc875uQpNTV1WHnzp3YtWuXT8gDnvLgjzzyCB566CGYzeaoj7tnzx7U1tbi+eefZ6LwDz74ICoqKvC9731vSsdNNiQxLyEhIRGCjRs3BvnfBwYGmIo1ySLkAUCfysOQxgrE9ubJ6+QHifk+K0hBCbtR2zz0zYv98ilquNKzcWnAxgxPJuYFgaK7M/mq2IRiZGQkbDlWm802YWOpZKWzzQH31Wtat8tzWyL5+NGPfgSDwRDS9rJ9+3YAwA9/+MOojmk2m/HTn/4UAEJG9R955BGYzWb8/Oc/n8KMkwtJzEtISEiEYdu2bVCr1SHvSyYh76WwlI3O93Q64XBM3G13iSgJtmvUieG8hczYfCxPGbQaUViK5iE7HKJGXOIkYjH9pmCLTW7h5DXpZxpKKQ4dOhTUKE0u9194TNRYKllpveKY8LZE4mltbUVra2tYG43BYEBxcTH2798f1XFra2thNpvD+uK947W1tdFNOAmRxLyEhIREGGQyGe65556Q9y1btmyGZzM5+UVypomUIABdbRN3jC1JVUIlY33EFw1F7Ebd7aDieutznODk1+BmUQV6BfTKie0yIavYaJLv1Hv69Gl0dHQwY9nZ2fj+978/aWOpZGV40AXzkJsZMw+5MTw4uf1MYuY4fNjTETzQXiOmqMjzmxRNIz/vtqmpqSHvLy722AnNZjNaW1tDbjNbkBJgJSQkJCaguTl0VPoPf/gDHnjggUmbBc0kCiUHY56cqZzS0epAyQJl2H14jmBRRgrOmPxe8AtIxarAjdwuoKsdKApf6WvOESIyH61fXhAoemaBxWZwcNAnqLwoFArfhWy4OvTJtDJ16rQS3T2BF1YErjBN6Y59NAaZ6ALWmCdH5YqJV1kk4kMkAl2v1wMAGhsbI05YbWtrY/adiIaGBp+4n41IYl5CQkIiDOKqNYEMDAzg3XffxR133DHDs5qYghIFI+aH+t2wWtwTJlwuzmLF/PlhF5CVA/T1+MZoezPIPBHzdNzKPHcAQEEJzp8M7vw6EbPBYuN2u/Hmm28G9VG48847oVT6LwJjJegppbDbPNYvpzPYAsY7ABJljqrbDbS1yeAWIruwdjkRlAjb0eLAgsVK8LLYXpwrlCSpLviTEa/oTktLC7uNN7re0tIS8XEjEfEGgwFms9k3h9mKJOYlJCQkQiAW8itWrEBjYyNsNn8C5JdffgmDwRCy2VSiyM6RQa4gjIjsbHVi4dLwYl4sSq8M2uAoLIciUNC2NwHYGOvpJicdLextnkePLg/DNvaEvzR74kiu2GKTlpF8Fpu9e/cGNTu87rrrUFhYGLRtLAS9w07x3tsDE2wxeXWgeOB2A+/vD93tdjps2qqHUhU/MV9XV4c9e/bgyJEjE1Zlefjhh/HUU0/FbR7TYWRkBEBk4jsaKisr0dDQ4Dt+KLyv2dDQUEwfe6aRxLyEhISEiHB15LOysvDOO+8EbatQKJLGcsDxBHmFcibRr6PVgQVLlGEjhNdkpoAAvmZILoGiKXcpFuMT3zbzKQk2KPk1txAXhllhblDxyNGGt8wIboqeJG8U1djYiPb2dmYsLS1twovTUII+Ly9P6myeAHbs2IH9+/fDYDBg3bp1GBkZ8dmlqqurfT5zg8GALVu2RHTMuro63H///dOeW3V1NV577bWIth0eHo74uNFsW1lZidra2rD7BF78zPbylJKYl5CQkAhgooZQCxcuxJUrV3Dp0iVmn2TzEOcXKxgxPzYiYGTYDUNa6J98jYJHcaoSLcP+plMXtIVYHLhRezMopfPDMhCi82sov/xEr0VfrwtOkZUjtyB5LDYulwtffPEFM0YIwaZNmyCTTSwNAgX9qlWrkJeXB5dLSiqdSe677z4cPnwYu3btYqrANDQ0YPPmzdDr9Xj++eejPu769esn7AAcDu9nxvs5CJd0Ol0mirKLefDBB/HTn/4UDQ0NIe//05/+FKtpJRxJzEtISEhcJZLOrrfccgs6OzuDrAnJJOjTM3mkqAnGrX4x2dHqDCvmAY84ZcQ81bEbjFuAgV4g0xjz+SYbQasQhWU418v65ZdOUpKyO8ktNkePHg2yFqxcuRJGY2Tv74oVK5CXlxfUi0Ei/uzZsyekkAc85Rarq6ujLuMYyFQSQb0lTJ3O6KtepaamRhwZj9aK8z/+x//Ak08+iX379gW9VmfOnEFxcTFaW1snrKQzG5DEvISEhASArq6uiDq7qlQqbNy4EXv37g26z2s5SLTAIYQgv1iBy+f94ryrzYGllSqQMO3sF2el4J0vh323L5gFUI0OxBLgI+5onvNinrpcQCdbpm40txQdp9n65IsnSH4NVcUmmSw2nZ2dOHXqFDOWnZ2NlStXRnWcqXzOFUqCO7+WASBA+FEK3jUMIrAXTAKvhSCL3kfd2+PEqePjk253/U0pyMqJ7/uiUMZ2JcvbCKmioiJsXfbAbWeDSI1GoEcb8X/wwQcxMjKCJ554AsXFxb7a8k888QS++c1vYt++fQCmdgGTTEhiXkJCQgIeYbJq1SqcOHFi0oZQJSUluPbaa3H27FlmvLCwMOFC3kuBSMzbxin6+1zIMoYWL+Ik2BG7G90llcg7G+Cbb2sGuW51fCacLJg6PeVOArigygEw6Lut4AnK0lRhDzHYF6KKTUFyiHmHw4GDBw8yYzzP47bbbgPPT1wzPxYQQqBQeVYoON7zL3GNgies+KacAm65AZiCrau/JzLLT5/JhYKS8GVbkxFvI6QHH3ww7DbeyiyzQcgHMpGFxut7n8pzevjhh1FdXY2XXnoJgOeC4Jvf/CYqKip8KwLLly+PfsJJhCTmJSQkJK6yevVqFBUVRSTIq6ur0d7ezpyAurq6MDAwgIyMjHhOMyJ0Bh76VB4jw/6mOZ2tzrBiPlsjR1qKDEPjfiF0wbiUFfPzIAk2KPk1PQsXREVOFmWoIOfDi8xuUeKrPpWfsDToTPLJJ58EiaY1a9Yk7DNLBDt4l0jEEQ5uWfqUhLzbTdHTFZnVo6fTCbebgp/gvUw2vDXZ77777rDbtLa2zqpIs7fqzEQVZbyf2amK7oqKCuzevZsZC7T2hOsSO1tIHgOfhISERFQE16iOBZFG1hUKBWpqapgxt9uNgwcPwu12h9lrZikoZoV7d4cDbnfoIt6EkKDo/AW16LUQC925SJBfvhQXRJ1fF0/gl6c0hMUmSaLybW1tQcmAeXl5uO666xIzIeoG5xyEv46SB7csHeCmFmvs63GJF1YgkwOLK1SQid4Gl9PTC2A2cebMGRgMhrAR6j179gDAhJH7iairq0N+fn7Uf9nZ2cjOzvbdvu+++yJ+zMrKSgATV5TxrjZUV1dP6XmF4vTp0wCA7du3x+yYiUKKzEtISMxKOLcFnMsMQZa4peSCggJcd911jP+4t7cXJ0+exE033ZSweXnJK1Lg3Gl/XXyXEzB1OZEXpnHRkqwUHG3zh6EvCFp2g4FeUOsYiFo0PocQrz64Csrx5YCNGZuoWdTwoBu28eSz2Njtdhw6dIgZk8lkqKmpAcclIq5HwTsHQSh74SvI9KB8eAvTZHS3s7kNOj2Hles00Oh45BbK8ekRC8ZG/IGArnYHjHmJf38iJTU1dUKP+c6dO2EwGPDwww9P6fiJqGZz991348knn8SZM2fCbuNdbYjWZnPfffehra0N77zzTtC+Xr/8f//v/z2qYyYjkpiXkJCYlRBQpHb+CkMFOwAuts1GoqGqqgqtra3MEvGnn36K0tLShNfeTlFzyMyWob/XH33saHVMKOYD6bBSjKp00NkCfCbtLcA1y+Ix3YRDKQ1afWjKLIez1S/OCYDFmeHFvLi2vEbHQatP/CL44cOHMTY2xoytW7cubiUEJ4Pah0AEOzvGqSDwujB7REZesQK9PS447BQ5BXJcv0oNmdxjo9HqeFTX6PDFcSt6Op1QKAnyipKnXGgkrFu3zidCxezcuROtra149913p/UYM13NxmAw4M4778T+/ftDJu16rUWhLlBaW1vx5JNPoqioKKgUp9ls9tXdP336NNavX8/sV1tbi+3bt88qS1I4Ev8LIyEhMa8QZDq4ef0U/nSgYH3HMmcfUrv+A8RtC/No8Ucmk2HTpk1MzXFBEPDee+8lRe3tfJHVprfbBYc9tEWpNE0Fhcg/fKGETQQO8pTPJYYGgDHWIH9ewV6QFRmU0CpD+98ppUF++dwCecJr8zc3N+PcuXPMWGFhYcJ8wtRlBRyspYISHm552pR88oEYc+W45Q4dlq9MwYoqv5D3IpMTrFirxvKVKbjlDh2MubMnKg/A18XVa6fxsnPnTuzduxdHjx6dlf7vF154AQaDAc8++2zQfd7qPaGsQ94ynbW1tUEWMq8dafv27YyQN5vNeOihh1BRUTGlWvzJiBSZl5CQmFGGCh+Z8r7EbUFax27InL2+Mbm9E/qu/wTN+TEIn5gom9FoxMqVK3HixAnf2ODgIOrr67Fu3bqEzMlLboECDZ+NQ7iq36ngSdAsLg+u4iHjCBZlqNAYUFP9YtY1WHnhQ/9GczkJVvzcUtQ4b2VPkxOVpBw1C7CMsRdKufmJFYs2mw3vv/8+MyaXy1FTU5OYiwzqAux9okECtzwdILFJElYqORSVha9SQwiZ8P5kxmAw4NixY3j22WfxxBNPYHh4GG1tbdiyZcu0I/KJxGAw4J133sH999/vKxs5NDSEnTt3IjU1Fbt27Qq535YtW7B//34UFRWFvIj593//d/z0pz/Fzp07odfrfRH5u+66a84IeUAS8xISErMIymswnP9XSOv4d/CuYd+4fLwJwvl/A7f00YTNbeXKlWhubkZfn1+ofP755ygtLUV+fn7C5iVXEBjz5EzEuKPVEVLMA57kzkAxf0GVy9w/lyPztP0Ke7ugBBf6Rc2isiew2IgSX1UpBIb0xFax+fjjj2G1st1r169fD51uenaWKUEF8M4BzxVlAG6ZAeBmp7hOBAaDYU4JUS/FxcU4evQo6urqcPjwYej1ejz11FMTrjRUVFRM6PFfv3491q9fj3379qGtrQ3FxcU4duzYrCvbORmSmJeQkJhVCDIDhvP+Gqmdu8C7/R5gOngKwqVfAoYtCZkXz/PYtGkTXn31VQiCX6wcPHgQDzzwABSKxHlz84tZMT/Y54bVIoTsSCr2zV92qeAkPOTeRMWudlCXE0RcGmQOQFtZMd9duAwjdjZBc6Lk12Sz2Fy+fBkXL15kxkpKSrB06dKEzIdzmUEE9jUS+BRQXpOQ+UgkJ14BHksma7A125E88xISErMOtyIT5ry/gsCxVS9o7zFoevcCNHT5xXiTkZGBNWvWMGMjIyP45JNPwuwxM2TnyiFXsKKyq80RcltxcqeDEjTpAlYW3C6guyPmc0wK2lgxfz59AXM7LUWGbE3oixjLmJup6Q8AOQWJu4CzWq348MMPmTGlUolbb701IRcYxG0F57YwY5TIIMim75OXkJjvSGJeQkJiVuJS5mI49y9BCSuuUszHoBk8GGav+HP99dcH1apvaGhAS0tLYiYEgOdJUHnEzrbQVSe0Sh6FBlaEXshlq9fQtrlntaGjZmCwnxm7IGMbKS3NSgkrhMVVbBRKgozMxFhsKKX48MMPMT7OWoRuvvlmaLUJKCsqOME7RQ2BCIEgzwCIJEMkJKaL9C2SkJCYtbhSimHOeTCoyo1m6EOkDB1OyJw4jkNNTY2vVJuX999/HzZb4qru5BWx8xkZdmNsJHRzK7GV5GLmInaD1ssxnVtSILLYQKHAuTH2FBmNxSYnTw7CJSbifOnSJVy5wj6f8vJyXHPNNTM/GSqAD9EYCspMUG7uWbUkJBKBJOYlJCRmNQ7NIozm3gdPBXA/uoE/QzVyMiFzSk1NDapiY7FY8NFHHyVkPgCQmSWDUsW+Rp1hrDZLRB1OLyiyGClGRXaUuQAVXaAMFV+L7jFWoC/NDt351TYuYGhAbLFJjFAdGxsL+pypVCps2LBh5u01lIJzDYNQ0SqQXAcin7uNxyQkZhpJzEtISMx6HLpKcAv/Mmhc1/tHKMcaZ35CAJYtW4aioiJm7NKlS7h06VJC5kM4grzCYKsNDZFfII5AD1M5TKp0/0B7E6gQOqo/WxFbhy7kVzK3U2QcSlJDV1wRV7GRyYBM48zXl6CU4oMPPoDdzjZj2rBhA9Tq0Bci8YS4LeDcbCUdyslBlBlh9pCQkJgKkpiXkJCYE3C5t4ArvZcZI6DQ97wGufXLGZ8PIQQ1NTVQKlkB+NFHHwV14pwp8kXdLi2jAsxDwaI8RyuHQcVal84bSvw3HA6guzMeU0wcosj8OR17IbY4KwV8GNuM2GKTnScHz8+8xeb8+fNBuRmLFi3CwoULZ3wuEBzgXWxjKBAObnmGlPAqIRFjJDEvISExZ+AKvwJr+gZmjMCN1O7/gmy8dcbno9VqsWEDOx9vE59QEfF4k5rBB5Wj7AqRCEsICYrOX8hezNwW21JmM9QyCgz0MmPnqZ65vTSMX97hEDDQy3b6FScbzwSjo6O+tvde1Go1br755hmfSzifvFuWBhCpIraERKyRxLyEhMScwppxO6z6m5gxQp1I7f4P8PaeGZ9PqMhoa2srzp49O+NzIYQEJcJ2tjtCXliIS1ReSC1lN5hLvnlR8qtVqUWLhX1NwvnlTV0uphIqxwHZOTMr5imlOHToEBwONgfi1ltvRUpK+KTdOE0GvHMIhLIXOAKvBeVneC4SEvMEScxLSEjMLQjBWNYW2LSs55kTbEjt+jV4R3+YHePHLbfcAo2GbYxz+PBhDA8Pz/hcxFYbm5VisD/YaiNOgm3nDbDI/HX9xQ2WZjPi53KhbBWEAIEu44CFGSqEQlySMitHBpl8Zm0kDQ0NaG9vZ8aWLFmCsrKyGZ0HAMBtBRHYkpiUU0CQza2OmxISyYQk5iUkJOYehMOI8Ruwq9lSfLx7FKldvwYn9vLGmZSUFGzcuJEZczqdOHjwINMtdibQGTho9WKrTXBVm/J0JeQij/hFfbH/xlxKghU3ixJZihakp0ApCz5dulwUvT2ikpT5MxuVHx4eDmpKptVqY95BMyIEF9OVGcBVn3y65JOXkIgjkpiXkJCYmxAe5pwH4FCVMMO8awipXb8GEXWjjDclJSVYtoxtvtTd3Y0vvvhiRudBCAmKzne1OyEIrK1EznNB0egLgUmwdhtg6o7XNGcUsf//vCqHub00O7Q9pK/HCeZ6hgDGGRTzgiDgwIEDcDrZC4qNGzcGJV7HHZcFnGBBsE8+XfLJS0jEGUnMS0hIzF04Bcy5fwGnku3IKnP0IrXrP0AEe5gd48O6deug17OJlceOHUN//8xaf/JFvnmHnaLf5ArabrE4CTZ9AXN7LiTBUusY0OfPpXASHl862IuYpVmh/fJii01GlgxK5cydVk+ePAmTycSMLVu2DMXFxWH2iBPUDV3/foCyq0yCTA/Kh7YnSUhIxA5JzEtISMxpKK/CcO634ZJnMuNyewcM3XsAOnNWEYVCgU2bNjFjgiDgvffeg8sVLKbjhUbHIzWdLT0ZqoGUWMxf0ubDRQJOG3PBNy+qL385tRjOgOAyQejOr4JAYeoSVbGZwai8yWTC8ePHmTGDwYDq6uoZm4MXbf+fIbd3MGOUU0LgdTM+FwmJ+Ygk5iUkJOY8VKbFcN5fwy1KwlOMX4au7y1gBstE5uXl4cYbb2TG+vv7ceLEiRmbA4CgqjY9nU643ezrsERU0cZBZGjW+lc55kInWPFzOF94PXO7KFUJrZK98AGAgV4XnE729Zqprq9OpxMHDhxgqhARQnD77bdDLp9Zz75y9AuozUeZMUp4yScvITGDSGJeQkJiXiDIUzGc99cQeLaqTMrISaiH68LsFR9uuukmZGSwXTA/++wzdHfPnAc9r5D1zbucQG83axvRq2TI17PbMUmwbVdAZziBN+aIVhfOp5Uzt8PVlxd3fTWk8UhRz8wp9ciRI0GVkFauXImcnJzQO8QJmb0L+t43RaPkamOo4AsgCQmJ+CCJeQkJiXmDW5GF4dy/ACVs9FI78C6Uo2dmbB4ymQybNm0Cx/l/gimleO+994KSGeNFippDRpbYahP82EHNowKTYG3jQO/sToINjMwLIDjPpTP3h6ovTykNEvMz1SiqpaUFDQ0NzJjRaMTKlStn5PG9ELcVhu49IJR9HdwyHcApwuwlISERDyQxLyEhMa9wqQphNt4LCtYCoO/9/Yx2ic3KysJNN7HNrcxmM44cOTJjc8gTVbUxdTnhEllHgsR8ahlTr2Q2W22ozQqYuny32zRGWCl7WgxVyWZ40A3b+MxbbMbHx3Ho0CFmzHthyPMzGAmnAvQ9r4F3DbHDnBLgQycLS0hIxI95Xy+qvr4eBw8ehEajgcVigUajwbZt2xLTbENCQmJGcGivxVjGHdAN/Nk3RqgLhp49GCp8ZMYa3Nx4441obm5GT4+/mkpDQwPKyspmpCJJXqEcjZ+P+1IGBLfHPlJQ4hf54iTYQYUOfao0ZNuuCrnWK8CqBNQ0jwWtTUy+xLk0tlpPtkaOTHWwSBdXsdHoOOj08RXTlFJ88MEHsFqtzHh1dTXS0tLi+thiNAPvQTn+JTPmUuaCclKHVwmJRDCvI/N79uxBbW0tHn/8cTz++ON4+umnsW3bNjzzzDOor6+PyWNYLBa8+OKLsFhmtqa1hITExIynroNVz0bGefcYDN3/BQgzY3XhOA6bNm2CTMbGVQ4ePIjx8fEwe8UOhZJDVg772OKqNvk6BXSiBNDz+hLf/2dzeUrafJG53ZhzLXM7VFSeUorujpm32Jw/fx5XrrCrIKF6F8Qb1cjn0Ax/zIy5eR1GM++WEl4lJBLEvI3MnzlzBnv37sVzzz3HtFkvKyvDtm3b8OKLL+KVV14JasEeKSaTCfX19XjrrbdgsViwffv2KR9LQkIiDhCCsay7IXMOQDHuF6Ryeyf0fX/ESPY3ZkScpKamYt26dfjoo498Y1arFe+//z7uvPNOkDjPIa9Igd5uf4nFvh4XHHYBiqv10gkhWJyZgk87/Z09LxqKcXPv1WZXbU2glMZ9nvGANl/y/V8AwTlNIXN/hTHYMjI2IsAyxib9xrvrq9lsxscfswJapVJh48aN03rd09p/Ds41GvH2hLpBBDYwReGx11CZFsDwlOciISExdeZtZP4Xv/gFNBpNSDtNTU0NAGDXrl1RH/ftt9/Gt7/9bdTW1vqsOxISEkkK4WHOuR8uOZv0qBo9hZThmfOuV1RUBNlqmpqacPbs2bg/dm6+HFxA4J1SBEWeJ0yCHbcwvvNZRbPfKtKuMWKEsDkEocS8+LVRpZCgmv2xRBAEHDx4MGSX1+kGiDjXKHj3SMR/nGCB+NKBACBCcI8CCYlkYMeOHXj22WfR0NAAs9mc6OnEjXkZmTeZTDCZTD7RLkaj0cBoNE7JarN161Zs3brVd7u2tlYS9BISSQzl1TDnfAvp7f8CEpDaqR34MzRDH4FG2YpekOkwVPhIVPsQQlBTU4Pa2lrYbDbfeF1dHfLz8+PqiZbJCYy5ckakdrY5UVyu9N0Wi/k2TQ6svBJqt6eDLm2+BJKTH7c5xgM6PAAM+TvvNqaygZ1sjQxGbXBVFnEVm5x8eVxXJT7//HN0dbEXS0uXLkV5eXmYPeYvXV1dyMvLm3zDGO0nET/MZjN++MMf4oUXXoDBMPUcpra2Nuzfvx87d+6cdNtXX30V69fPzvyfeRmZ95b1UqvDZ91nZ2cD8NhxJCQk5jZupTEoeY8A4ARrVJFL3j0SlW0hEI1GExRgcLlcOHDgANzu+HapzS9mbSIDvS6MW/1WkgUZKsgCzhYC4XBJX+QfEHnPZwVNl5ibZzMWMbeXGYOj3laLAPMQ+17E0y/f29sbFFTS6/WzVnDEk/r6erzxxhs4efJkVPudPHkSb7zxRszy5CSmR2trK3bu3Ik1a9Zg//79Qf0UoqWtrS2i7YqLi2f192peRuYjEeje5cvm5mZUVlbGe0oSEhIJJtoIfDwoKytDRUUFU0e8t7cXx48fR1VVVdweNztXDpkMcPmt8+hqd6D8GhUAQMFzKE9X4WK/f9XggqEE1w15bCpUJIxnA7SF9cs3prKR7lAWG3FUXq4gSM+Kz+fG2+VVCGjKRQjBpk2boFBIddwD6erq8nVQPnrU0412xYoVk+538uRJ3/YnTpxAUVGRFKFPEDt37sTPf/5zrFu3DuvXr4+JJcZ7jF27dkGv1wNA0Crn0NAQvve9703JVp1MJP7slQBMJhMAQKfThd1Gq9Uy20pISEjMBOvWrUNHRweGhvw1vE+ePIni4mLk58fHysLzBDkFcnS0+MVqV5vTJ+YBYEmWOkjM++hoAXU6QOSzR2QGXoC0aYwY45TM/ctCNIvq6WC94cY8GTguPhabjz/+mPkMAJ5SppLYDCYvLw9VVVU+YR6JoA8U8gBQVVUlvbYJ5OGHH8bDDz/su/3Tn/502oK+ra0Nd911F+66666w2+zcuROPPPIIKioqpvVYiWZeinlvnd7ZUl1mYGBg0m1SU1N9TUMCu0pKBBP4+kiv1dwgJu9prDQZmd7nSqlU4o477sBrr73GRGXfe+89bN++HSqVaoK9p05BsZIR88ODboxbKDQ6z+/K0mw13jo/6Lv/kq4IbsKBpwLgdoG0N4NbsCRm84nn95QKbqDFX8FIHJU3auXI0bPi3m4TMNDPWmzyCpVRza2zszOiC7JLly7h3Llz7JyMRqxZsya2r0UMP/OJrmbkFe6RCPpQQj6SSL7E7KK1tXVC60xrayv27t2Ld999d9qPRQhJqJ6Yl2J+bGxs8o2msG28+P73vz/pNi+//DIyMjLA8zxycnJmYFZzA29uhMTcYarvqaslNhVJeG7638GcnBwMDQ3hnXfe8Y2Njo7i2LFjuP/++6c7xZBkZVGcOnEJtnG/YDUPKlC+MAsAsF6Xjp9+3OG7zyZTokWTi/KxTgCArr8bunUb4jK3WH9Pna1X0GP31/EXi/lVJZlB7+GFxiGADvtuy2QEFdcVQCaL7AR+8OBBvP/++9i8eTNuueWWsNsNDQ3hgw8+CBovKyuL+cpMLD/zWVlZGBkZgUwmg1weWR5BpNtFypo1a8DzPA4fPgzAI+h5nseqVat825w4cYIR8tXV1cz9EtMj1u9pNJ8nMffcc8+E93/ve9/Dr371q2nPmec9n/94BVoiYV6K+WiQKtFISEgkgurqaly8eBFNTU2+sdOnT2Px4sW4/vrrY/54PE9QtlCPc2f81o7LF0dww00eMZ+hUaAoTY22IX8H0oa0cp+Yd1xsjPmc4oU9YK4CCM6lsWJ+RVFq0D7Nl9nE5sISbcRCvqWlBe+//z4A+KKAoQS92+3G66+/zlQ08nLs2DEsX74cJSUlET1mskIpjWtDtGXLlsHpdPoSWg8fPgyn04nrr78eX3zxBZPounr1aixbtiyoq24sSUlJSfiqhUQwL730ErZu3Trrv09e5qWY12q1EYv0ZLDivPzyy5Nuk5qaCsBzMujr64vzjGY3HMf5In29vb2MlUFidhKL9zRNcCMWcUq34EZ/T08MjgRs2LABnZ2dsNvtvrE333wTarU64nJtkVo7ACA9y8XcHhqw49KFDuhTPaeKpZlKRsw3ppZjW3sdAMB67jScMXreQHy/p+5Tn/r+36rNwZiMrWRUoHKhJ+C5OJ0UHa3sKm1alsBsMxEqlQpr167FJ598AsAj6EdHR7Fy5Upmu/r6erS0tIQ8xtq1a6FSqSJ+zEiI5We+r68PbrcbLpdrwm2tVit++ctfxuBRI6e+vj5ktZpw47HkO9/5zoSV86ZLXV0d9uzZgyNHjkzoMX/44Yfx1FNPxW0e3ui2uB/CdHG5XDE/ptlsxm9+8xscPXp02sd2uVw+3RVphD8rK8tni44V81LMR/PF8ibCJpKMjIyotpfEaeQIgiC9XnOMKb+ndPJNIj1OrD5TGo0GGzZsYDydDocDBw4cwFe/+tVJPZpeb/CqVauwevXqSR8vNYODKoXANu5/Mdpb7FhS6XmcZdkpePdLf+T+vKHU75vvN8FtHgLRTb0mdDhi/T0VmvylNMUWmxytHJkpPPN4pk4HAh+eECA7h49qTjfeeCMopT6LxyeffAJKqc+r3dXVhePHj4fct6qqCjfeeGPsf6ti+JmnNFYHk4iUHTt2YP/+/TAYDFi3bh1GRkZ8FqPq6moUFXnKxxoMBmzZsiWiY9bV1cXEylddXY3XXntt2seJB88++ywefPDBmB6TUppQLTEvxbyXiaLzXq98PK+oJSQkJCYjVEChq6sLJ0+enNDrO5Wye4QQ5BUp0HTRvxLQ1ebE4goVCCFYJirXOC5T4Yo2H4tG2z0DzZeASjbanGxQux3obPXdFot58XMEgG5RScpMowxyRfTJbuGSNCsqKnDgwIGQglhKzpQIxX333YfDhw9j165dTLWWhoYGbN68GXq9Hs8//3zUx12/fj2TUxApMplHTnpXZrxugWSjtbX1/2/v3sObus980X+XrrYkWzbGlrEBYzmkCYkckkAwEGgbnIRcMHTvTEprOt2dOQdO8oTpCec0ME+anvNsSIam5yF7hgwZzDmT3Rl7mma6m5hAgOB2Z0xqDCEXpJQmFCzMXebmi5bv0jp/KJK1LMnW1bp9P8+TJ3jdl9Za0quf3t/7Q1NTU1TnmMqyMpivqqqC3W5HX1/owV28gf5tt902VYdFRBSgrKwMixYtCmi1PXbsGGbNmoUZM2YErBNL2b3y2WpZMN8vutF904XCIhUKc1WYma/Bxd6xEo1fFFb5gnnJfhpCigfz6DwDbzO7CwJOGeUjv46vL+8aleC4HDjqa7SCBfRfffVV0M8jBvIUTGNjY9BAHvB8MVy2bBn2798f9fYrKioiXidRaTbx9o//+I8AojvHVJaVwbzZ7HnznqjTS1dXFwCkfe1RIkp/ixYtQn9/v2wwKUmScPDgQXz/+9+HVjtWRjHWsnvGQiX0BgVE59hPxpc6h1FY5Pm4sJh08mC+oAr/6fyHnmNKg8Gj/AeLOmcog6iW58uPb5m/5hiFa1waeCzBPBAY0AcrP7x48eKMDORzc3N9FdoSGfidPHkSH3881jdCq9XK+p4sXLgQ99xzT8L275Wbmzv5QhHo6enBK6+8AovFMmH9dO+y4fatyRb79u3LyLguK4P5xYsXo6GhAWfPng25jMPhgMlkSokOsERE3/72t9Hd3Y0LFy74pvX19eF3v/sdHnvsMQiCEJf62YIgoLxCjdN/9Eu1uTCCu+ZLEBQCLKU6HPhzt2/en4yVGBGUUEsu4NxpSG43hFQev8HvC8fn026XzSrLU2O6Th6oX74gHyiqqFiJnNzYz2/BggUYGBjAZ599FjDv/vvvD+gcmwiCe2jyheK9T0Hwpa8mKpg/ceKELJD3Pgf+z8fHH38MtVqddl+Ympqa0NPTM2HO9/nz5wGAgfw4ra2t6Onp8fUlyCQp/I6bOHq9HjU1NbDb7UHz5q1WKwBg9erVAfMcDge2bt2KhoaGhB8nEZG/1atXB4xcfebMGfzxj3+M60A4ZbPlI7kODUq4cc3TPG0ZNzLqkFKDM3kzPX/0i0DX5aj2OVUk+1gwf7JQHszPnyFvvHG5JDjG5cvPmBWfUW5HR0dx8eLFgOlqtRpLly6Nyz4mktt9FApp6oP5RJvoOViwYAGWLFnim9fW1oYTJ05M+THGorXVUz1q1apVIZfp7OzMuDSSePB2Dk7VfP5YZGUwDwAbNmyAXq9HU1NTwLympiZUVlaitrY2YN7hw4dhs9nQ0tIiq/8cjMPh8H1ZcDgc8TlwIspaCoUCTz31VEBZs9///vdxHdEyL1+J/AL5x8Ol856gNj9HhYoC+eiof/TrRJrKqTbud5uAm57SvQNKDb40ygOe8cH8taujGF9pccbM+AyKc/To0aBlhEdGRhIeYGr7PkPe9b0J3UcyhPOFNt0DeqvVCqPRGLLVvbGxEQCirtbS2tqK8vLyiP8rKSlBSUmJ7++1a9dGfY6J4g3mM/EXi6xMswE8rfPbt2/Htm3b0NDQgNraWjidTjQ3N8NgMGDTpk1B11uyZAmOHTuGkpISX+69P6vVij179gQE79u2bQPgGZK7trY2aKs/EdFk8vLysHLlypAd3OLVabJ8tga93WODF125OALLfRIUSgEWkw6d3WOtul8UVuGp81+PWmo/DSx5KOb9J4L04dhr9kejGaOKsY9ApRDY+fXKRXmKzbTp8UmxsdvtAek1giD4qtl4A9JEpIBoxFPId/wm7ttNtkh+mQpVVSgdUm4KCgqQn58fcv6uXbtgNBrx7LPPRrX9TK5m4+1zVFhYmOQjib+sDeYBT2C9c+dOWK1W2Gw26PV61NfXBw3SvcxmM3bu3BlyfnV1NbZv3x4y114URebhE2W0xNcarqqqQnV1tS8l0EupVMYtICmbrcGfrGPB/MiwhGuOUZjK1LCYdNj31Vi9+S/z5/jy5iW/Gu4px6+Z/eS4fPk7inOhU4/94uFySbiagBSbvr4+HDhwQDZNEASsXbsWnZ2dCQ0wNeKXMF75Nwjj7lG3oIWk0IZYa3JuVd7kCyXQ5cuXI/5lKlhAX1ZWFnbVp2R58MEHsW/fvqDzdu3ahc7OTtm4FNFIp2o2nZ2d2Lx5M2bPnh12Kc6Jvgylq6wO5r2qq6tRXV0dt+1NFKwzkCfKbApXP+AeBhTxya0OJdgYGC6XC4cOHcKjjz4a+/b1ChQWKXHrhss37VLnMExlatxdooOAsTGHhpVqnM6fjbt67MAFO6TBfgg5KThGx+hYoPF54VzZrPEpNtcdo/6LA4g9xcbtduM3v/lNwCipy5cvR3FxMYqLiwEkpsVYI56G8UojBLhk0/uNS+Gc/oRnJKxYTDLyayKVlZXhgQcewPHjxyP6Zco/oH/ggQdSPpAHgBdffBH79u1DY2OjLJVm165d2Lt3L9ra2tI+X76zs9M3mu1k+f/eMp0A8IMf/CBkpZqJRsfNBAzmiYgQfeuiwt0PQRoLZAS4kd/1W/Savht7gBTCiRMnQg5D/9VXX8FgMMSlE2V5hQa3bgz4/r56eQSjoxIMWiUqC7XouOWXalNQ5QnmJTfQ8RUw796Y9x9P0mA/4PIEste0BbikN8nm3zsumL9yQR7JFxYpkauLLcXm3XffDagn7/2VxSsRKSDq/jMwXv3XgEB+IH8BnNMfT9h9OpVqamrCGhhtvAULFqRFi7yX0WjE0aNH8fLLL+OFF15Ad3c3zp8/j7q6uphb5JOptbUVW7ZsQWdnp2y6dzTaiooKrFu3LiB9qK6uDvv378fs2bMnLDnpnyefidVsGMwTEQG4Neu5qNYT3EMovLALqpEu37Qc50mMakvRX/it+Bycn/G5wVVVVQFldj/55BNoNJqYyxuWzVLji88GfE3wrlHAcXkE5bM1sJh08mC+sArf7WwBAEh//hOEFAvm4Zf+M74kZZ5GAXNhju9vd5AUm7JZsbXKt7S0BFSvycvLw4oVKyCMC6bjGdCr+8+i4MovZV84AWAg7z70FX8HEDKnDka0AXm6BPJeRqMxqtFdU9ny5ctx4MCBkJ1TQ9XMt1gsYef4/+pXv8L58+exfPnymI41FWXOU0xElASSQoueGevgHpdzbLhxCFqnLcRa0QnWye/xxx/H3LlzA5Y9evRozFU6tDkKTC+Rt/lcOu/pFGoxyVuyv8qvwKDCE/BKZ07FtN9EkM78yffvk+NSbKpL9VAqxgLq612jGBmRZMvEki9/9uxZnDolf00UCgVWrlyJnJycoOsEq7py+XJkZT/VAx1BA/lBw3z0lfznjArkKf1NVGUmHhVoli9fHnWVn1THlnkiohi5NMXoNX0Xxiv/CgFjQWC+423cUhkxmhP7z7oTVet46KGH4HA40NvbK1snHika5bPVuO4YCwavXRnFyLAbd5lyoRQA19enO6pQ4VSBGffd/Aro+ArS6CgE1dR/xLg/eBfS4ebAGU7Pa+OCAOu4YP6ej96Ga6+nM7Hw8GpcNj4imx9Lio0kSQEdlQHP9ZsxY8aE68aS063u74Dxyi8hSPJfGAYN1eg1PcVAniiD8GkmIoqDYf2dcBatlE0TpFEUXPlXKEZuhVgrPJOV3dNqtVi5ciUUQUZejbWO9oyZavhv1u32lKnUqZX4xnT5UPWfewdhGh4CLtij3mdMBvuB7huB/33dm7Ujbyacannn3PmXPvUt5xoYDChJOSOGFJsTJ07IRu0FgDlz5uDee8NLQ1qwYAGeeuop1NTUhL1PjXgaBVfehEKSn8egwYJe09OAoAyxJhGlIwbzRERxMlCwDAP58jx1hcvpSXVwDYRYa2Lhlt0rLS0NGfBFk6LhpdYoUDxjfKqNJzAe32n05LSxFu+kpdrk6ICCIvl/hrFSdJ9Pk7fKzxy8jum5Kt+yXcqZAYVZyqJMsbl06VJAR2W9Xo+HH344IE9+IpG0yGucp2C88i+BqTX6u77ulM1AnijTMM2GiCheBAF9xauhHLkFzcAZ32TVsAPGK79Ed9lfRVyyMpKye/fffz8uXLgQ0BI8c+bMmDr5lc/WwHFpLDi83jWKoUE35s/Qo8l63Tf9gr4U17VGTB/qgfRRC9wDIpCjg+KRNVHvO1KKR9YA4/bn3v82pHc9I2OeLJR3fr33nrlQ/vWbvr+v/EEExLHUlKISVVQpNgMDAzh48KBvICjAU09+5cqVyM3NnWDN6Gn7rMh3/Dqgjvyg/m70ljKQJ8pUbJknIoonQYme0u9jVF0im6wZ7ITx6q8AyRVixdBqamrw1FNPTZr7LggCHnnkkYAa9JcuXYq6ZR4ATGVqKP3jQAm4fGEEVdNyYNDIP0Z8nUuvnIf03lvB89enmHT6CwCAU5WLL43ymtX+9eVHhiU4LstzzMtnR55iI0kSDh8+DFEUZdMXLVqE8vLyiLcXjpzeT5HveCswkDfMR2/pWkBg2x1RpmIwT0QUZ5IyF91lP4RLKa9dr+3/EnldvwUkKcSaoYXbsq7X6wMGjZIkCQcOHEB/f3/E+wUAlUpAabk8qL3UOQylQsA9pfJUm8+mfcO706j2FW/S6AjwdSWbz6bdDrdf67RaIeBu09gXn6uXRuD2i4UFRXQDRX322Wc4d+6cbNqsWbPiOpqrv5yeY8jv+ndZ52sAGMhfiF7TX7BFnijDMZgnIkoAt3oaust+BLdCXnowt+9TGG68n9Bgd9asWVi0aJFsmiiK+OCDD2RpH5Eomy1PD7p1w4V+pytg5FRr4Vy4UqlSyrkzsKun4R/ueBp/f+da2azbirTIUY0dq7fspldJqQoabWTncvXq1YC617m5uXjkkUeCdlCOiSRBd/P3yL/2bsCsfuNi9BWvYdUaoizAp5yIKEFc2hnomfFDSONSHHTdH0F/40BCA/qFCxdi1qxZsmnnz5+PurJNSakKao280+Z5+zDuK5MH8061DqfzU2eExVbbBbxw/9/gw9IFslZ5APjq+iBaz3lKVg4NunHNIe80Wl4RWf+GgYEBvP/++3C75akujz76KPR6fYi1oiS5Ybj+Hgw3DwfMEguWwzl9FQN5oizBJ52IKIFGcuegp/T7kMa93eq7jyS0hV6hUODRRx8NyJ9vb2/HpUuXIt+eUgjIH79gH0ZRjgpzCuQDZn0y7Y7IDzgB7LcG8ffiTLgUwdNM3BLw39ouw35rEJcvjMA/S0Wp9PQVCJc3T97pdMqmL1iwIP7Dx0ujyHf8GrqeowGznNNWQCxaCURQLYeI0huDeSKiBBvW34m+kv8MCfIAS9f9EQzX9ycsoNfpdFi5cqWsDKIkSTh48GBU+fOzzfKW6sEBCV2OUSwoN8imf1J059gfrnF1HqdQ8x+vT5ry45KAvV/exKVOeYpNabkaKlX4AfGJEycC8uTLy8sjqg8fDsE9hILLv0SOUz4QlQQBfdNXoX9aLQN5oizD7u1ERFNgMP8+AEBe129kHRV1PX+AII2gr7guIR0VZ86ciUWLFsnqnYuiiEOHDmH16tUR5XEbC1UwFirRc2usIs/5d9twr+MwfjN3bJj0TsMMXNMWoHioG+jrgesnPwq6PeHh1QkrW+mWJLRd6AMweWB7slOEWZD/ghFJis3FixcD6sl7v0jFM09ecDlRcPmXUA9dlE2XoESv6WkM5VXHbV9ElD7YMk9ENEUG8+9Dr+kvAlroc3uPw3ilCXAPh1gzNgsXLgxI9bhw4UJU+fOzK+VBrqPgLlRc64RhRN7S/2mRX6pNsBFZu294RmtNkGGXhCF3eC3UFZK87rtaI6DYFF5blyiKQevJxztPXjnchWkX3ggI5N2CBt1lP2QgT5TFGMwTEU2hobx70Wt6OiCg1/b/CYWX9kAYdYZYM3re+vPjg8tjx44FDDA1mfIKNfxT0CWFClcra3Gv85xsuRP+qTYF0wJHZS0o8ozWmiAapQCte2TyBQHcLsiD+bJZaiiUk38RcLvdOHToUEDK0qJFiwI6H8dC3d+BwotvQDl6U75/hR7d5f8LRnRzQ6xJRNmAaTZERFNsKG8+egWVZ7ROaSynXD10EYWX3kDPjB/CpSmZYAuR86Z9/Pa3v/W1IkuShEOHDuH73/9+QEfZUNQaBWbMVONS51igfPGu7+D+b7hx5OhV37TPC+filtoA44gI1Q83Qrj7/riez2SEnltY3HUSH5ZOXNu9TNDAMC69aXzfgFCOHTuGixflLeUVFRVYuHChbFrhhdehGO0La5vjCdIIBPdAQLKQS1WA7rK/gktTHNV2iShzsGWeiCgJhgx3o7vsr+BWyFuFVSM3UXjhH6F1fhH3fQbrkNnf34+DBw8GlFOcyPhg19nrxu25Ovg3ZrsUKvz10p+hftlW/DerE/ZbgzEde6SkU59j1YUjULgnHnH3G+Na5fONChgLJ++7cO7cOXz88ceyaQaDAY888oiswzEAKEb7oHT1RvWfIkggP6Itx62ZzzCQJyIAbJknIkqakdxK3Jr5v6Hg8ptQjnb7piukYRivNkEs/BY0/aehiEPqjVuVh1uznsOCBQtw+fJldHZ2+uZdvHgRbW1tePDBB8PaVlGxCnqDAqJz7AvAtQujmGnUorN7SLbskFKDDyUTjhw4h/99SRmWz8mP+VzC8sUnqBSvYOm1kzhiui/oIrmCgCplrqwk5SyzNiAYH6+vrw8ffPCBbJpCocBjjz2G3NzcEGvFx5B+HnpM3wUUkdXAJ6LMxZZ5IqIkcmlKcGvmMxjRlgfM09/6EKohR9SturIW3q/TPLz58waDvJzkp59+itOnT4d1zIIgYNa4jrAXO4fh6AndgdflV9M90aTREUhffAoAuJI7PWC+VingIXM+/s+7y2WBvKDw9AmYyOjoKN5//30MDsrPY+nSpZgxY0bsBz8Bt6BBT2k9A3kikmEwT0SUZG5VPm6Vb8BAXmALsoCJ00SikZubi8cffzygbOLvfvc73LhxI6xtzKrUyMqZS25gLiZulfbWdE+4P58CBkRczp2OM+NGo/3b5WV467u348eLy9B/VV7fv7RMDa029MeiJEn48MMP4XA4ZNOrqqowf/78uB1+yP0rcjiqKxEF4LsCEVEqUKjRV/IU+qbXBYwWmwilpaX41re+JZs2MjKCffv2YWhoKPhKfnJyPR1h/c1T6Cat6v6Hzj64EzRIlpd08jgA4KOSe2TTjVolFpTnQSEI6O12yerlAwj4tWE8m82GU6dOyabl5+ejtrZ20tQcIqJEYTBPRJQqBAEDBYvRXf6/wqXMS/ju7r77btx1112yaT09PTh06JCsbnoolXO1sr/zBBVmCdoQS3sMuSQMuxIXzEuSBOnkcUgAjpjulc1bWpEHlcITdJ+3y1OCcnIFFJeG7kZ2+fJltLa2yqapVCo8+eST0GonPmciokRiB1giohQzkjsHN2f/GPld/wNa8U8J3dc3v/lNXL9+XZY6cu7cORw/fhyLFi2acN3C6cqAEWHvEnQ4L4Vu2dcqBWjCqOEetcvngesO2A1luKSTl/f0dr51uSRc6pQH8zPnaKBQBD+uvr4+vP/++wEVfx5++GFMnx6Yk09E0dm1a5fvS3N3dzcKCgrw7LPPYvny5TFtd9++fWhsbER+fj56e3uRn5+PjRs3wmKxxOOwk47BPBFRCpKUevSU/gDT7f8VCnfiOo2qVCo8/vjjeOuttzAwMOCbfuzYMRQXF8NsNodcVxAEVM7V4vPjY4MmlSu0KHCr0IOx+vn+7fBLKzxpLokifXYUAPAf4yrYlOhVuH1aDtxuCZfPD2N4SP7rQKgUG2+H1/EDQ91///2YO5eDNaWCWOr4+/NWfKLkWLlyJdatW4e33nrLN+2FF17A9773PTzxxBNoaGiIarsvv/wy9u/fjwMHDsBoNALwpMx997vfxauvvoonn3wyLsefTEyzISJKVYIASUh85ZK8vDysXLkyIO/70KFDuH79+oTrls1WQ6OVr2dR6PADZQn+WlWKHyhLoP46k17pdmHVbYktTSl9/BFGBGVAML9sVj4OvduL/f/eg8+PD8jmFZWoYMgLrC0fqsNrRUUFFi9eHP+Dp6jEUsc/WMUnmnovvPAC1q1bh3Xr1smmv/rqqzAajdi/fz8aGxsj3m5rayt27dqF3bt3+wJ5ALBYLHjuueewYcMG9PT0xHz8ycZgnoiIMGvWLCxdulQ2bWRkBO+9915Aq7Q/pVJARZX8C0eVkAPN11VXNIICZiEHCsmNv/ny16h0hFf+MhrSpU7g8nmcKLoTvRp56c1qrR6u0eDrzbkt+BemkydPBnR4NRqNePTRRwMqARFR9Pbt2ydLsfE3e/Zs3zKR2rJlC4xGY9B0mvr6egDAT37yk4i3m2r4bkRERACAe++9F3fccYdsWl9fH/bt24fR0RCRMICKKq2sTKVqXPnEOxQ6VPZdwrKuzyEd/4+4HrM/6bgnEGiZ8YBs+rziXPReDj7CbU6ugNLywNryHR0dAYGFWq3Gk08+iZycnDgdMREBno73nZ2dQVvfCwoKAADnz5+PaJudnZ3o7OwMmUZjNBpRUVGB/fv3R3y8qYbBPBERAfDkwD/00EMBgx9dvXoVLS0tISvc5OoCy1T6KxbU6M6vxOXc6ZA+bYc0FP8+AJIkQfr4CK5pC/D5tNtl8x6aYQwoQ+lVUaUN6Pja1dWFQ4cOBSxbW1uLoqKiiI5LOdwFhUuMaB2ibPPss8/CaDQGpNkAno6wgKf6ViSOHDkCALL0mvG8rf7BfhFIJ+wAS0REPiqVCk888QTefvtt9Pb2+qafPn0aeXl5slQc64l+OC6PAADcwRu+fR5XTsMni7bhy9FB4L1eQDMEU5ka1Qt08Tnwc38Grl3FRwtfxFqVyTdZEIDRP0+w2pkhdJ4dq75jLBqG7cv3MDIyIluupqYmsg6vkhu53X+A4eYHCRn4iyiTvPjii3jxxRcDpvf09MBmswEANm7cGNE2wwnQ8/M9fXi++OKLmCvmJBODeSKiLCBIo4AkAWFUktHpdFi1ahXefvttWVD7ySefQK/XY/78+RgdlXDx3DBcYcapWkEBqHQYVOkAF4ABz/rz5udCpYq9uo300WH0q3RQ5s/17MvP6EiIlQAMDY792uB2D+PsxUMYHpW3pN9xxx1YuHBh2MeiGryEvGvvQD10Kex1sobkhjDqBAAIrgkuTGQbjdt2BJczTtv6eosKHUftjUFTUxMAT357pGUkvWk5hYWFIZfxpvCcO3cuquNLFQzmiYiygMLdD+OV/w7n9Cfg0pRMunxRUREee+wxvPfee7L0mtbWVuh0OhQXmcMO5ENxuYC+HhcKi2L7KJIG+yEda8WR2SugnHQM2uDc0igc3f8Tw6O3ZNPLy8uxYsWKsEZ4FdxD0N9sQW73HyDELcDMLIK7HwVnX072YQSldPWh2B7fY7tW+SIkpWHyBaPU2tqKxsZGfPTRRxNWZXn22WeDtnynstbWVrz++utRH7v3l0Vv63smYzBPRJQltP2noTl/BgMFSyAWroCknLgj55w5c7BixQq0tLTIpn/wwQeoq6vDA8tm4NN2ccKW71BUGMF9ywpiDuQBQDp+BNLQAN4vuh1wd2Px6BDytaXhry+50dXdisEReQnKgoICPPHEE1AqA8tWjtsAtM6TMFw/AKWrd+JlieJk/fr12L9/P4xGIx588EH09vb68sSXLVvmywc3Go2oq6sLa5utra343ve+F/OxLVu2TFYvPlydnZ14+eWX8cUXX6CzsxP19fV47rnoav97c+3jvWwqYjBPRJRFBLih6/4IOX2fw1n0CAbz7p8wDWDevHkQRRFHjx71TXO73di/fz/q6uqw7OFSfPyRCGfvJEnzftQDXVhy9v9F3lN/F9O5eEmth/DptDtwQV+KSvGPuDHQAVF/D2YY7pl8XUnCtd4/YGD4omy6TqdDXV3dpJVrVIMXYbi+D5rBzqDzR9UlULhEKNzsBEvxs3btWhw5cgS7d++WVWux2WxYuXIl8vPz8eqrr0a83eXLl6OtrS3i9VQqTzjprXrlTV+JVEVFhW9wqM7OTmzevBnz5s3Dz3/+86CdY+PFv39QOmIwT0SUhRQuJ/K7fovcnmPom74Ko7kVIZddsGABRFGE1Wr1TRsZGcHevXuxdOlSLKu14LPj/bh6cfImert7EH29f8JdvVeQd/IYcN+SmM5D6vgKUucZvHXfRhhHbsE80AEAGBRPwmVUQ+maF3pdScKNvuMQB+2y6Wq1GmvWrJkwIFGM3IThxmHkOD8Pvm0oIU77NvoLv4nCi/8EaXSS1v0wuFV5MW+D0l9jY2PQQB7wDIa0bNmymMotVlSEfi8IRa32VLMa33E8FhUVFXjrrbcwb948bN68GQAiCugLCgrCHhAq3VNxGMwTEWUBt6CBILkCKquohy5h2qV/wqBhPpzTV8KtCizjJggCli9fjv7+fpw5c8Y3fWRkBB9++CFu3LiBO29/MKxg/rQ0AIVOg3eqFmLhf3yIxTEG8+4Dv8GJojtxNn8WAOCMbi5u6/eUrzl/+QQKDW4U6ANL2nkC+Xb0DchL3SgUCqxZswbTp08Puj/FaB90t36P3J7jEBD814jh3NvQV1wHl6YYAHBrVnRpAplIUujQPff/BgCMRJOfFcS08/8ApSv20VtdyjzcnP03cTiiMZIiTtWavtbT04NXXnkFFoslZP10/2UnKsuYLurr67Fr1y5s3rwZq1atCvucIgnQo/0lIVVkfTDf3t6Ow4cPQ6/XQxRF6PV6rFmzBmazOSW3S0TZJV6tsW5VHnpNa2G48T604p8C5uc4P4dGPIX+wm+hv+BBQCGvG69QKPDoo4/C7Xajo6NDNs9ms+H61RHkKOSDNQVTNXAOyq+D7Y+VBsw+0Y7yBTVRnZN06Tykz4/hrft/DAD457v2oUgzALXkgsLtDRQPQKH4HRSC/OPO5R6GJI0bCEsAcnNyIYz+D9yCPABXjPZC130EuT3HIEjBg9BR9TQ4pz+BYd2dYVUNykqCApLK0yFUCvE6RrHRuG0nkZ1V46GpqQk9PT0TtlB7q7hkQiAPAPfcM5Yu995770WcbjNRCo03Vz7dX6usDuYbGxtx7NgxbN++HXq9HoBn1L+tW7diw4YNqKmJ7gMmUdslouwT71bdnhl/CU3/aRiu7YNq5JpsnkIahuHmB8jtPYG+6Y9jWD9PFpQqlUo89thjeP/992G3y1NTrlz7EvqcYZQYHwy5727xCyhFm+9v863rKD1yAIg2mD/4G3xouh/2vHIAQJFmACWa/iBLRjJIlQiXX0qMYuQWdN2tyO094SnvGYRb0KJ/2rfRX7AUELL6Y5USzFs7fdWqVSGX6ezsjCpVJllaW1vxyiuvYNmyZUGr1vi3sPun+k2muroaNpsNt27dCrmMN9D3/8KQjrK2+KnVasXevXvx/PPP+wJuADCbzVizZg127NgBUYy8w1KitktEFC/Duttxc/aP0Tf9CbgVgR08laM3UXC1EQWX/xnKYXmFF29AP2fOnID1xMEOOG79TwCASg0Y8sY+YrrFL3DL+anv7zO6ufiP4qVwn/oc0p9PRXwO0sVzcJ44jn+pejzidcOhHrAj/0oTijp/AV1Pe9BAXhJU6C9YhhtzfoL+wm8ykKeEs1qtMBqNIVuSGxsbAUSWW+6vtbUV5eXlEf9XUlKCkpIS399r164Ne5+vvPIKbDYbdu3a5Rsgyp9/y3qw951QqqurAWDCvHnvrxjLli0Le7upKGvfefbs2QO9Xh807aW2thZNTU3YvXs3Nm3alBLbJSKKK0GJgYIHMWiYD8PND5DTeyKgNrpm4Aymnf8HDBhrIE6rhaTMBeCpXPGX8zsxMveGr3rFGAcE4TPodJ5lhwbdcEujcLuHxxZRqDEknPD88/67MfLOv0Dxk78Lq5Y74Ml3d7+1B/8252H0aOLfKVThcqLwUkPo/UOBwfz7IBaugFtdEPf9E4VSUFAwYS74rl27YDQa8eyzz0a1/WRUs/Ff1ltO05834AaAu+8O7P8SyqpVq7B58+YJW/O9v2IwzSYNORwOOBwO1NbWBp2v1+thMpnQ3t6eEtslIkoUSWVAX8l/wkD+IhiuvxdQYlGAG7qeNuT0fYr+wm+i37gEUGigdDmhUQ8D6mBbdQNf56yrNMHmD/n+dc2Qi2vnz6Dko8MQlj0S3kF/8gec7BrAwerFsskaZXxyp0N1bJWgxED+AvQXLodbPS0u+yKKxIMPPoh9+/YFnbdr1y50dnbi4MGDMe1jqqvZPPnkk+ju7sYvfvGLoEH1559/DsBTqWf58uWyed7ylbNnzw4oxWk0GvHEE09g//79QTsDe1OWov3ik0qyMs3G+zOOThe6l3lJiWeExEjysxK1XSKiRBvNKUd3+Qb0mL4LlzKw5U/hHoThxiEUdf4Cud2Rt9yFIgkCXr/jLzD67/8dUveNyZfvvYWbv/k3/P2d34PkVx9foxCgV8de/jEYt6BBv3EJbsz5CZwlaxjIU9J4c8q96TReu3btwt69e9HW1gaLxZKMQ4vaunXrUFBQgJMnTwbMs9lsvjKbu3fvDpjvLdPZ1NQUNEXH+wXh5ZcDR/b1VgVKZP36qZKVwXw4gbQ33318J69kbJeIaEoIAoby5uNGxf8BsfDbkILkgCtdTuRdfw+KOJQC9LIVzsWb5Q/B/f+9BmmCcoWS24WBhtfw/8x6Et3j0mvWzS+GIs4FZEbV09A3/UncmPO3cBavClq2k5LPrcqDS5kf83/pUMffaDTi6NGjsFqteOGFF7B+/XqsXLkSAHDw4MG06vjq76233oLVasXKlSvxwgsvYN++fXj55ZexcuVKLFu2DKdOnQp6bnV1daioqMCyZcuCfokxGo04cOAAPvroI7zwwguw2WxobW3F2rVrUVBQgF//+tdTcXoJl7VpNgCQlxf6wTUYDLJlk7ldIqIppdBALHoEA/kLYLhxEDnOwBav8fn1sXp/5oOYfrYH3/nlTuCvng+YL7ndGP7VHvxCcx9OFcj7JN1fpseqOwohxamNRIISPTPqMaz7xoSj41JqyLY6/kajMarRXVPdq6++ip6eHpw8eRJffPEF7rnnHrS1tU34BcVisUya419RUYG2tja0trbiyJEjyM/Px4svvph2v2BMJCuD+f5+T+ky/2ozqbxdIqJkcKunobf0++gfvAT9zQ+g7T8d930o/WqE/0vVE7hx8SP85Rvbkftf/gZAKQBA6nei61//GTtGqvBlUaVs/Wk5Cvx48Qy4XcDQ4GiIHP3IuJV6DOvvjH1DRBQRo9GI5cuXB+TGx0OitpsKsjKYdzqdabXsjRuT55EWFBRAqfTkiyoUbEmaiP/rw9cqM/CaJpZbNwt9ur/GQH8HdDcOQzPQMflKYdJCQCFUuAVPFYz9Mx/EiYEbqNvxBubNmo5hhQptV4dwuGQp+r+ukOOlVwL/17fKMXzlM5z/6jiWVwarMR8FgfdRpMKtRESUiQRBSOp7RlYG85FIVE34SLb7zDPPTLrMG2+8gaKiIiiVSpSWlsZyaFnF2yGZMgevaSKVAuYlkHrPwGXd7qtYEwu3ewjfHL6GP6gMuPb1qLOO3CLsqfQbqr7M8z+dYgRzcrthzr2Fu3MdWDK9BwU3bkKtkHDXbTEfio9SwffRSA0ODqK3txcqlcpX2WQy4S5H6SMbr6lSqURxcTFycgLH7JgqWRnMGwyGsIPpSFJmErVdIqJUIuTfBqgMwHDokRXDpVWNYoHp97jHLWDQrcWQSgtBpYRSJSBHKWGadgjTtQOYrhlEoXZ48g0SEWWZrAzmJyodOZ63w2oyt/vGG29Muox30AWXy4Vr165NvHCWUygUvtbbrq4uuN3Ba0pT+uA1nXqFbhfiUQhSq5Kw4nZv2mH8KuTEYnhkGNevXk32YaSVkZERuFyuIIOIBYqlJjmlpmy9pqOjo764K9xfJYqLi31p0fGSlcG810St6N6c9kgC9ERtt6ioKKL9M5AJn9vt5uuVYXhNp0h8i9nE7LqogTHHBbXSFfO2lAol76EISVKK3RBEU0iSpKS+Z2RlMF9VVQW73Y6+vtCtQN6A/Lbbwk/ETNR2iYhSjStOLfORckvADVGJLqca15w6XOufjd6huyEoy7Duvn8C0JuEoyIiSp6sDObNZk+NYm8pyWC6uroAIKI6pInaLhFRqlEqlEDsjeCQBDWuDZkxIPZDIfTD5XZjaNSNYRcw7JLgHFKhd1AD53AunEN5cA4XQ6EsQo7aBJXS8wunJlfA/Yt1UPYjLsdERJROsjKYX7x4MRoaGnD27NmQyzgcDphMpog6qiZqu0REmcqtyAXm/RfcPD+MP342gKHB0OkaCjWQPy4ttWSGCvMf0EGbowA4sDYRZaGsLKSr1+tRU1MDu90eNL/darUCAFavXh0wz+FwYOvWrWhoaIjrdomIsln5bA0eejwfc+dpodFOXrO8sEiJB5bp8cAyvSeQJyLKUlnZMg8AGzZsgM1mQ1NTE9avXy+b19TUhMrKStTW1gasd/jwYdhsNthsNtTW1vpSa2LdLhFRtlOpBdxhycXtd+XgusOFAacG3beG0dM9AKUK0GgUmDZdieJSNfKMioCBityqvLgcR7y2k43YEZaySarc71kbzOv1emzfvh3btm1DQ0MDamtr4XQ60dzcDIPBgE2bNgVdb8mSJTh27BhKSkoCAvlYtktERB4KhYDSco1v4KarV6+GVSni1qznEn1oFIL3ixWrAFE28d7vyR4BWZBS5WtFElmtVtjtduj1epjN5qBBeiptdyIulwsOhyPh+0lnCoUi4iCBUhuv6dQrsv8dlK7YK8e4lPm4Ufm3AdN5TdOLJEno7u6GUqlEfn7+hMtma03yTJat17S3txculwsFBQVhB/Qmk4l15hOhuroa1dXVabNdIqJkY0oL+RMEATk5ORBFEYODg0kd2p5oKgwMDGB4eBh6vT7pLfMM5omIKGJMaaHxcnJy4HK54HQ6MTg4CI1GA5VKBUEQggY74YwWS+klk6+pJEmQJAmjo6MYHh7G6OgocnJyUuKLK4N5IiIiipkgCDAYDFCr1RgaGgo55oo3xcDl4qAAmSLbrqlGo0FeXh60Wm2yDwUAg3kiIiKKI61WC61W6xvi3r9rniAIKC4uBgBcu3YtZaqBUPSy6ZoKggCFIrCSVrIxmCciIqK4EwQhoKOfQqHwpSWo1Wp2bM4AvKbJx5E2iIiIiIjSFIN5IiIiIqI0xWCeiIiIiChNMZgnIiIiIkpTDOaJiIiIiNIUg3kiIiIiojTFYJ6IiIiIKE0xmCciIiIiSlMM5omIiIiI0hSDeSIiIiKiNCVIkiQl+yAofiRJ4lDKYfAOMe5yuZJ8JBQvvKaZh9c0M/G6Zh5e0/ApFAoIghDXbTKYJyIiIiJKU6pkHwDRVHO5XOju7gYAFBQU+FoUKH3xmmYeXtPMxOuaeXhNk48585R1uru78cwzz+CZZ57xvQFReuM1zTy8ppmJ1zXz8JomH4N5IiIiIqI0xWCeiIiIiChNMZgnIiIiIkpTDOaJiIiIiNIUg3kiIiIiojTFYJ6IiIiIKE0xmCciIiIiSlMcAZaIiIiIKE2xZZ6IiIiIKE0xmCciIiIiSlMM5omIiIiI0hSDeSIiIiKiNMVgnoiIiIgoTTGYJyIiIiJKUwzmiYiIiIjSFIN5IiIiIqI0pUr2ARClk/b2dhw+fBh6vR6iKEKv12PNmjUwm83JPjQKwuFwYMeOHdiwYUPANRJFEbt37+b1S0F8zjIHn8Hsw+d36jGYp6zm/TDZsGED9Hr9hMs2Njbi2LFj2L59u2/Zjo4ObN26FRs2bEBNTc1UHDJFQBRF2O12bNmyBRaLBZWVlcjLy8PZs2fR3t4Oi8XCD5gUw+css/AZTH/8nEx9DOYpKzkcDrS3t+Pdd9+FKIqor6+f8E3KarVi7969sjcoADCbzVizZg127NiBN998c9I3Okoem80Gm83m+9tiseCll15K4hHReHzOMhufwfTCz8n0wZx5yirNzc340Y9+hKamJt9PgOHYs2cP9Hp90Bak2tpaAMDu3bvjeqwUH3q9HpWVlb4PkMrKSmzatIlBRAric5aZ+AymF35Oph+2zFNWWb16NVavXu37u6mpadI3KofDAYfD4XszGk+v18NkMqG9vT2ux0rxYbFYsGnTpmQfBk2Cz1nm4jOYXvg5mX7YMk80Ce/PwjqdLuQyJSUlADw/MxJR5PicEaUvPr/JxWCeaBLhvPF4fz622+2JPhyijMTnjCh98flNLqbZEE3C4XAAAPLy8kIuYzAYZMtSahFFEU1NTXA6nb6fi+vr61lFI4XwOctsfAYzG5/f5GIwTzSJ/v5+AGAP/DRlt9sDyqpZrVZs2bIFmzZtYqm0FMHnLHPxGcx8fH6Ti2k2RJNwOp0JWZamhtPpDKiPXF1djZqaGuzYsYOtRCmCz1nm4jOY+fj8JheDeaI4CreEF00Ns9kcUPPYa8mSJQA8lRoovfA5Sx98Bmk8Pr/xx2CeaBLePL9w8CfG1GMymYJOr6ysBOAZepwfLsnH5yxz8RnMfHx+k4s585SSRFGEw+GI+uc4g8EQt45VE5XaCrZfilwyrrf/tXI4HOyIl2R8zrIPn8HMwec3uRjMU0pqaWlBS0tLTNvYuXNnnI7GY6KWI28QGskbGo1JxvX2bx3q6upiIJEi+JxlDz6DmYfPb3IwmKeUNH4EumSqqqqC3W5HX19fyGW8b2C33XbbVB1WRknE9bZarXjttddCjj7Jn/VTC5+zzMNnMHvw+U0u5swTTcLbWuQtvRVMV1cXAM+w5ZQavHm4oYYP90/p8ebuUvLwOcs8fAazB5/f5GIwTzSJxYsXAwDOnj0bchmHwwGTycSOPSnEbDZDr9ejrq4u6Hzv8OMmkylkBz2aOnzOMg+fwezB5ze5GMwTTUKv16OmpgZ2uz3oz8LeYaxTJS2IPCwWCxYvXox169YFnX/06FEAwPPPPz+Vh0Uh8DnLPHwGswef3+RiME9Zy+Fw+N50Jhu0xDvgSbB6yE1NTaisrERtbW1CjpOiYzKZoNPp0NzcHDCvpaUFNpsNdXV17HSXQvicZRY+g+mPn5PpQZAkSUr2QRBNFavVij179oR8UzKZTKitrQ3aeuBwOLBt2zZYLBbU1tbC6XT6PqQ2bdrEnw5TVHNzM9ra2rBkyRKYTCZYrVa0tLRg/fr1/GBJQXzOMg+fwfTCz8n0w2Ceso4oiiHfUCaa52W1WmG326HX62E2m9mqlAZEUYTNZvPlbFosFn6opDg+Z5mFz2B64edkemEwT0RERESUppgzT0RERESUphjMExERERGlKQbzRERERERpisE8EREREVGaYjBPRERERJSmGMwTEREREaUpBvNERERERGmKwTwRERERUZpiME9ERERElKYYzBMRERERpSkG80REREREaYrBPBERERFRmmIwT0RERESUphjMExERERGlKQbzRERERERpSpXsAyCizLBx40Y4HI64be/tt9+O27ZSUUtLCxoaGgCkxrk2NDSgpaUFAPDTn/4U1dXVST6i6D399NOTLmMymVBZWYna2tq0PlciIgbzRESUsUwmU8A0h8Ph+6+9vR2VlZX42c9+Br1en4QjJCKKDYN5IoqLnTt3Tji/vb0dO3bsAADU1dVh3bp1U3FYFCaTyeQLfA0GQ5KPJj5MJlPI+9LhcKC5uRktLS2w2+147rnnsH379qDBPxFRKmPOPBERYfXq1di5cyd27twJs9mc7MNJOJPJhPXr12P79u0AAFEUfV82iYjSCYN5IqIM1dDQgKeffppB6gTMZjPq6+sBAHa7He3t7Uk+oszF+5EoMRjMExFRVlu9erXv321tbUk8EiKiyDGYJyKirOfNlbfb7Uk+EiKiyDCYJyKirOd0OgEAOp0uyUdCRBQZVrMhopTkrcOu1+vx5ptvAgA6Ojrw7rvvwm63Y9GiRbKKOKIooqWlBVarFV1dXXA4HDCZTLBYLFi9evWEVUqam5vR1NTk25coimhqaoLNZoPD4YBer4fFYkF9ff2k27FarbDZbAAAvV4Pg8GARYsWYcmSJRF3LI3mnPzr13u1t7cH1F4fX0s+3Lr3LS0tOHz4MLq6uiCKIkwmExYtWoTvfOc7IUs7xuv1TRRRFCGKIoDgpSyjvbeSfQ+/8847OHbsWMjX2LuMzWaD3W6HXq/39SGY7F4dv/1QdfujvR8j3U+0rzlRJmAwT0RpYceOHbLOif39/b5/+5e99NLr9b5a4i0tLdi0aRNqamom3Y/VasVrr73mC+4AT0DR3t6O9vZ27Ny5MyCoEkURW7ZsCRg0yxsk7t27F3v37o1ocKhoz8lgMPiCav9zGB9oR1p+sqOjA6+99lrAOTocDt/5hfMaR/P6JlpTU5Pv37W1tbJ58by3puoe7ujowNatWyd8jUVRDLqMzWbDli1bsH379pABvdVqxbZt22TT/Ov2+5eejeV+jGQ/oUz0mhNlCgbzRJTytm7d6mvtrq2thdlshsVi8c13Op3Q6/VYsWKFrAXcW27QZrNhx44dkwaKoihi27ZtsFgsWL9+PUwmk69VzxsQNDc3Y/369bL13nnnHV/r5/PPPy9rMezo6EBbW5vv+MMV7TnV1NT4Aj5vIFNTU4NNmzZFtH9/DocDW7ZsAeBpua6vr4fFYoFer0dHR4evlX3Hjh0TBpzRvr6J1NLS4hv51mKxBLT2xuvemsp7eOvWrbIW9vGv8Y4dO2C321FZWYkNGzbAbDbL6u4DwLvvvhv0nuno6PAF2DU1NVizZg3MZjNEUcTRo0fR0NCAvXv3orS0FLW1tVHfj5HuJ5rXnChTMGeeiFKat7XQZDJh+/btWL9+PWpra2UBzeLFi/Hmm29i3bp1stZEvV6Pl156ydcK2NzcPOn+TCYTXnrpJd/2zWYzNm3ahMrKSgDA0aNHA9Y5duwYAGDFihUBwaDZbMa6devw85//PKLzjuc5xcobVHkHYaqpqfHt32w246WXXvIFVDt27JC1wI4Xzesbb96W3c2bN/tSQEwmU9AAMx7XYarvYYPBgJdeesm3nfGvsTel5mc/+5lvGW/dfW+wG6pE52uvvQbAExxv2rTJt75er0dtba2vbr//rx3RiHU/4bzmRJmCwTwRpYWf/vSnIX/2D5Wr7eUNUM6ePTvpfkK18nm3MVGgGs+f8ON5TrFob2/3pdY8//zzIZdbv36975gnCuRieX0j5XA48PTTTwf8t3HjRl/rNOBp+d2+fXvQ1zye1yHZ9/CSJUt8/16zZk3Qffp/GR1/Lbz3gl6vD/nribf1WxRFdHR0THqswcRzPxO95kSZgmk2RJTy6urqYmpRKykpARBe2cFQP8Pn5eX5/i2KoiwQslgsvrxmnU4XVWfXSEVyTrE4fPgwAE/L7WTntHjxYrS0tODo0aMhg7BoXt9YBNuOwWCATqeDxWLBww8/PCX3Vircw+Pv2cmW8ab+ePnX4N+8eXPI/Xd1dQHwpMpE8xzEaz+xvuZE6YLBPBGlvGBVKybS0dGBjo4OXL16FQAiyleP5sO/vr4eR48elXV29VYGWbx4cciW0kjEck6x7heAL0VjIv553t7KI+NNZXDlX9EkXqK9Dql2D0fzZcn7RUIUxbC+VET7K0u89hPpa06UrhjME1HKq6qqmnQZ/46YU02v1+P1119HU1OTrwOhN2fXZrOhubkZzz//fMStlMk8Jy9voBRO9Rv/ZeKZLpNs8bgOqXYPR1rNCBirxV9fXy8bNTfe4rWfcF5zokzAYJ6IUt5krYj+tay9FUFuu+02VFZWwmAw4J133sHevXsTfozr16/H+vXrYbVaYbVafbWxHQ4Htm7ditdffz3sFtFUOCfvvr0t7ZPxXyZeaTLJFq/rkA738GQMBgNEUUx4P4147SdT7kGiyTCYJ6K01tHR4QuCwqk7PRWqq6tRXV2NdevW+WplewcECqelMZXOqaSkBHa73ZefPBH/4CsTcpWn6jqk0vWeSGVlJRwOR8L7aUzVfogyBavZEFFa8x9tNVQQlMyBYqqrqyOuPBPvc4ol5eXhhx8G4Gl1t1qtE+7DW84wnIGN0sFU3Vupfg97eft+eEt7Rmuy+zFe+yHKFgzmiSgjTBQgJDoHebKAw9uq7a1IEq54nVM4reqh1NbW+tIV9uzZE/KY/Ecvra+vj3p/qWiq7q1k3sPhqK6u9nWE3r1794SpVy0tLSHnT3Y/xms/RNmCwTwRpTX/VuDNmzfLak5brVZs3rw54R/2u3fvxo9+9CM0NjbCarXC4XD46l/v2LHDt3//Ot8Tidc5eb88eMtmeo9p69ataGxsDPv8XnrpJd92nnvuOV8A5W2N37hxoy/Y9I7smgmm6t5KhXs4XN6BtURRxMaNG2XBtPc+8w7GNf6YI7kfY9kPUbZhzjwRpTWTyYSamhq0t7fDbrdjy5YtQZdJ5Ae+wWCAw+HwlaUMpq6uLuxqNvE6pyVLlviOp6GhwZeXDUTWOdBsNmP79u3YunUrRFGUbcefd5TNTDFV91Yq3MPh8o4CvG3bNjgcjpD3QmVlZUA1mUjux1j2Q5RtGMwTUdrbtGkTGhsbfdVjTCYTSkpKUF1d7QuSYh1efiI7d+6E1WpFe3s7bDYbnE4nRFGEyWRCZWUlamtrI655HY9zMpvNWL9+PZqbm+F0OlFSUoKqqirU1NREfDxmsxlvvvkmmpub0dbW5uucaDKZsGjRInznO9/JyOohU3VvJfsejoQ30G5pacHhw4d990JlZSVMJlPI+z3S+zHa/RBlG0GSJCnZB0FERERERJFjzjwRERERUZpiME9ERERElKYYzBMRERERpSkG80REREREaYrBPBERERFRmmIwT0RERESUphjMExERERGlKQbzRERERERpisE8EREREVGaYjBPRERERJSmGMwTEREREaUpBvNERERERGmKwTwRERERUZpiME9ERERElKYYzBMRERERpSkG80REREREaYrBPBERERFRmmIwT0RERESUphjMExERERGlKQbzRERERERpisE8EREREVGaYjBPRERERJSmGMwTEREREaUpBvNERERERGmKwTwRERERUZr6/wHRE2RdJlHwTQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=torch.tensor([4,3])*1, dpi=200)\n",
    "# plt.plot(x_tick, jsd_x, label='JSD')\n",
    "import itertools\n",
    "markers = itertools.cycle(('+', '.', '*','x','s','d',',')) \n",
    "\n",
    "from scipy.interpolate import make_interp_spline, BSpline\n",
    "\n",
    "for idx, marker in zip(range(len(sigma_list)), markers):\n",
    "    x = x_tick\n",
    "    y = jsd_x[:,idx]\n",
    "    xnew = torch.linspace(x_tick.min(), x_tick.max(), 300) \n",
    "    spl = make_interp_spline(x, y, k=3)  # type: BSpline\n",
    "    ynew = spl(xnew)\n",
    "    plt.plot(xnew, ynew, marker=marker, markevery=20, label=f'$\\sigma={sigma_list[idx]:.1f}$')\n",
    "    #plt.plot(x_tick, jsd_x[:,idx], marker=marker, markevery=5, label=f'$\\sigma={sigma_list[idx]:.1f}$')\n",
    "plt.legend(loc='lower right')\n",
    "plt.ylabel('Noisy JSD')\n",
    "plt.xlabel('Translation Parameter')\n",
    "#plt.title(\"JSD between noise injected MOG Distributions\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.         0.49999997 1.0772173  2.3207946  5.        ]\n",
      "0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 "
     ]
    }
   ],
   "source": [
    "x_tick = torch.linspace(-12, 12, 20)\n",
    "#x_tick = torch.linspace(-12, 12, 10)\n",
    "#sigma_list = torch.hstack([torch.tensor(0.0), torch.linspace(0.1, 3, 5)]).numpy()\n",
    "sigma_list = torch.hstack([torch.tensor(0.0), torch.logspace(torch.log10(torch.tensor(0.5)), torch.log10(torch.tensor(5)), 4)]).numpy()\n",
    "print(sigma_list)\n",
    "n_simulate = 1000\n",
    "n_sample = 10000\n",
    "\n",
    "loc = torch.tensor([0.])\n",
    "scale = torch.ones(1,)\n",
    "def p(x):\n",
    "    mix = D.Categorical(torch.ones(1,))\n",
    "    comp = D.Normal(loc+x, scale)\n",
    "    return MixtureSameFamily(mix, comp)\n",
    "\n",
    "jsd_x = []\n",
    "for idx,x in enumerate(x_tick):\n",
    "    jsd_x.append(njsd_array_KD(p(0), p(x), n_sample, sigma_list, n_simulate))\n",
    "    print(f\"{idx}\", end=\" \")\n",
    "\n",
    "# jsd_x = [njsd_array_KD(p(0), p(x), n_sample, sigma_list, n_simulate) for x in x_tick]\n",
    "jsd_x = torch.vstack(jsd_x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Translation Parameter')"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=torch.tensor([4,3])*1, dpi=200)\n",
    "import itertools\n",
    "markers = itertools.cycle(('+', '.', '*','x','s','d',',')) \n",
    "for idx, marker in zip(range(len(sigma_list)), markers):\n",
    "    x = x_tick\n",
    "    y = jsd_x[:,idx]\n",
    "    xnew = torch.linspace(x_tick.min(), x_tick.max(), 300) \n",
    "    spl = make_interp_spline(x, y, k=3)  # type: BSpline\n",
    "    ynew = spl(xnew)\n",
    "    plt.plot(xnew, ynew, marker=marker, markevery=20, label=f'$\\sigma={sigma_list[idx]:.1f}$')\n",
    "    #plt.plot(x_tick, jsd_x[:,idx], marker=marker, markevery=5, label=f'$\\sigma={sigma_list[idx]:.1f}$')\n",
    "plt.legend(loc='lower right')\n",
    "plt.ylabel('Noisy JSD')\n",
    "plt.xlabel('Translation Parameter')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

